Simultaneous Modeling of In Vivo and In Vitro Effects of Nondepolarizing Neuromuscular Blocking Drugs

Nondepolarizing neuromuscular blocking drugs (NDNBs) are clinically used to produce muscle relaxation during general anesthesia. This paper explores a suitable model structure to simultaneously describe in vivo and in vitro effects of three clinically used NDNBs, cisatracurium, vecuronium, and rocuronium. In particular, it is discussed how to reconcile an apparent discrepancy that rocuronium is less potent at inducing muscle relaxation in vivo than predicted from in vitro experiments. We develop a framework for estimating model parameters from published in vivo and in vitro data, and thereby compare the descriptive abilities of several candidate models. It is found that modeling of dynamic effect of activation of acetylcholine receptors (AChRs) is essential for describing in vivo experimental results, and a cyclic gating scheme of AChRs is suggested to be appropriate. Furthermore, it is shown that the above discrepancy in experimental results can be resolved when we consider the fact that the in vivo concentration of ACh is quite low to activate only a part of AChRs, whereas more than 95% of AChRs are activated during in vitro experiments, and that the site-selectivity is smaller for rocuronium than those for cisatracurium and vecuronium.

==> simulation/fig_effect_curves.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Mar  4 10:03:11 2022
@author: hoshino
"""
import numpy as np
import matplotlib.pyplot as plt
from modules.concn_effect_relationship import concentration_effect_relationship

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['R'] # select 0 or 1 or 2

# In Vivo と In Vitro の選択
InVivo_InVitro = ['InVivo', 'InVitro'][1]

# 最適化結果のパラメータの読み込み
if MODEL_TYPE == 'Cyclic':    
    from minimized_parameters_cyclic import parameters, k_dissD, KD1, KD2
elif MODEL_TYPE == 'Reciprocal':    
    from minimized_parameters_reciprocal import parameters, k_dissD, KD1, KD2
elif MODEL_TYPE == 'BindingModel':    
    from minimized_parameters_bindingmodel import parameters, k_dissD, KD1, KD2

# 凡例
color = {'Cisatracurium': 'r', 
         'Vecuronium'   : 'g',
         'Rocuronium'   : 'b' }


# PKPDの実験データの読み込み
from minimization_ import EC50, GAMMA, IC50, NH

for NMBD in ['Cisatracurium', 'Vecuronium', 'Rocuronium']:
        
    # Ideal Curves
    if InVivo_InVitro == 'InVivo':
        D = 10**np.linspace(-8.0 , -5, 51)
        c50 = EC50[NMBD][0]; gamma = GAMMA[NMBD][0];   

    if InVivo_InVitro == 'InVitro':
        D = 10**np.linspace(-10 , -5, 51)
        c50   = IC50[NMBD][0]; gamma = NH[NMBD][0];   

    ideal = 1 - D**gamma / (D**gamma + c50**gamma)    
    plt.plot(D, ideal, color[NMBD]+'--', label = '')
    

    # 結果の計算
    parameters['k_dissD1'] = k_dissD[NMBD]
    parameters['k_dissD2'] = k_dissD[NMBD]
    parameters['k_assocD1'] = k_dissD[NMBD]/KD1[NMBD]
    parameters['k_assocD2'] = k_dissD[NMBD]/KD2[NMBD]
    
    (c50,gamma), cod, model = \
        concentration_effect_relationship(InVivo_InVitro, MODEL_TYPE, parameters,
                                          free_fraction=1.0, fitting=True, 
                                          d_list=D, cal_time = 5.0 )

    print(f'{c50:.2e}, {gamma:.3f}, {cod:.2f}')

    plt.plot(model['[D]'], 
             model['res'],
             color[NMBD]+'-', label = NMBD)           

    # Confidence interavl of EC50
    if InVivo_InVitro == 'InVivo':
        plt.errorbar(EC50[NMBD][0], 0.5, xerr=EC50[NMBD][1]*1.96, capsize=3, ecolor='black')


if InVivo_InVitro == 'InVivo':
    xlim = [3*10**-8,1*10**-5]
    ylabel = 'Twitch Height'
    
if InVivo_InVitro == 'InVitro':
    xlim = [10**-10, 10**-5]
    ylabel = 'Relative Current'

plt.xscale('log')
plt.xlim(xlim[0], xlim[1])
plt.xlabel('$log_{10}([D] / \mathrm{M})$',fontsize=13)
plt.ylabel(ylabel,fontsize=13)
plt.ylim(-0.05,1.05)
plt.yticks(np.arange(0.0, 1.01, step=0.2))
plt.tick_params(direction='in', top=True, right=True, 
                labelbottom=True)
#plt.margins(0)
plt.legend(loc='upper right', bbox_to_anchor=(1.0, 0.98), 
           fontsize=10 )
plt.savefig(f'fig_{MODEL_TYPE.lower()}/effect_curves_{InVivo_InVitro.lower()}.pdf', bbox_inches="tight")
plt.show()





==> simulation/fig_parameter_sweep.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Mar  9 10:59:02 2022
@author: hoshino
"""
import numpy as np
import pandas as pd
from modules.concn_effect_relationship import concentration_effect_relationship

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['R'] 

# In Vivo と In Vitro の選択
InVivo_InVitro = ['InVivo', 'InVitro'][1]

# 反応の計算時間
cal_time = 5.0 

# 最適化結果のパラメータの読み込み
if MODEL_TYPE == 'Cyclic':
    from minimized_parameters_cyclic import parameters
elif MODEL_TYPE == 'Reciprocal':    
    from minimized_parameters_reciprocal import parameters
elif MODEL_TYPE == 'BindingModel':    
    from minimized_parameters_bindingmodel import parameters


###########################
# KD1とKD2の変化に対する EC50, gammaの変化特性
KD2_LIST = (10**-8)*(10**np.linspace(0,5,100)) 
KD1_LIST = (10**-8)*np.ones(100)

result = pd.DataFrame()


if InVivo_InVitro == 'InVivo':
    D = 10**np.linspace(-8.0 , -4, 101)

if InVivo_InVitro == 'InVitro':
    D = 10**np.linspace(-10 , -5, 101)

if MODEL_TYPE == 'Cyclic' or MODEL_TYPE == 'Reciprocal':
    k_diss_D_list = [1,10,60]
elif MODEL_TYPE == 'BindingModel':
    k_diss_D_list = [9999] # dummy for avoiding not implemented error


for k_dissD in k_diss_D_list:

    for KD1, KD2 in zip(KD1_LIST,KD2_LIST):
        
        parameters['k_dissD1'] = k_dissD
        parameters['k_dissD2'] = k_dissD
        parameters['k_assocD1'] = k_dissD/KD1
        parameters['k_assocD2'] = k_dissD/KD2

        (c50,gamma), cod, _ = \
            concentration_effect_relationship(InVivo_InVitro, MODEL_TYPE, parameters,
                                              free_fraction=1.0, fitting=True,
                                              d_list=D, cal_time = cal_time)
    
        print(f'C50={c50:.3e}, gamma={gamma:.3f}')    
    
        result = result.append(
                {'KD1': KD1,
                 'KD2': KD2,
                 'k_dissD': k_dissD,
                 'muD': KD1/KD2,
                 'C50': c50,
                 'gamma': gamma,
                 'cod': cod,
                  }, 
                ignore_index=True)   

result.to_csv(f'fig_{MODEL_TYPE.lower()}/parameter_sweep_{InVivo_InVitro.lower()}.csv')


==> simulation/fig_parameter_sweep_plot.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Mar  9 11:32:25 2022
@author: hoshino
"""
# -*- coding: utf-8 -*-
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['B'] 

# In Vivo と In Vitro の選択
InVivo_InVitro = ['InVivo', 'InVitro'][1]

result = pd.read_csv(f'fig_{MODEL_TYPE.lower()}/parameter_sweep_{InVivo_InVitro.lower()}.csv')    

##############################################
# プロットの準備
k_diss_D_list = [1,10,60]


legend = {1: "k-", 
          10: "k--", 
          60: "k:"}

color = {'Cisatracurium': 'r',
         'Vecuronium'   : 'g',
         'Rocuronium'   : 'b'}

if MODEL_TYPE == 'Cyclic':
    from minimized_parameters_cyclic import KD1, KD2
    EC50 = {'Cisatracurium': 1.29e-07, 'Vecuronium': 2.49e-07, 'Rocuronium': 1.34e-06 }
    IC50 = {'Cisatracurium': 9.68e-09, 'Vecuronium': 1.49e-08, 'Rocuronium': 1.75e-08 }
    gammaE = {'Cisatracurium': 6.92, 'Vecuronium': 5.81, 'Rocuronium': 5.00 }
    gammaI = {'Cisatracurium': 0.96, 'Vecuronium': 0.98, 'Rocuronium': 0.68 }

elif MODEL_TYPE == 'Reciprocal':
    from minimized_parameters_reciprocal import KD1, KD2
    EC50 = {'Cisatracurium': 1.32e-07, 'Vecuronium': 2.52e-07, 'Rocuronium': 1.21e-06 }
    IC50 = {'Cisatracurium': 9.51e-09, 'Vecuronium': 1.55e-08, 'Rocuronium': 1.77e-08 }
    gammaE = {'Cisatracurium': 7.16, 'Vecuronium': 6.55, 'Rocuronium': 5.23 }
    gammaI = {'Cisatracurium': 0.99, 'Vecuronium': 1.00, 'Rocuronium': 0.69 }

elif MODEL_TYPE == 'BindingModel':
    from minimized_parameters_bindingmodel import KD1, KD2
    EC50 = {'Cisatracurium': 1.44e-07, 'Vecuronium': 2.87e-07, 'Rocuronium': 1.08e-06 }
    IC50 = {'Cisatracurium': 8.56e-09, 'Vecuronium': 1.45e-08, 'Rocuronium': 1.88e-08 }
    gammaE = {'Cisatracurium': 7.15, 'Vecuronium': 6.90, 'Rocuronium': 4.05 }
    gammaI = {'Cisatracurium': 1.195, 'Vecuronium': 1.14, 'Rocuronium': 1.00 }


############################################################################
# gamma のプロット
############################################################################
plt.clf()

# 設定    
if InVivo_InVitro == 'InVivo':
    index = 'gammaE'
    res_index = gammaE
    plt.ylabel('$\gamma_\mathrm{E}$',fontsize=13)
    if MODEL_TYPE == 'BindingModel': plt.ylim(3,8) 
    else: plt.ylim(0,20)    

if InVivo_InVitro == 'InVitro':
    index = 'gammaI'
    res_index = gammaI
    plt.ylabel('$\gamma_\mathrm{I}$',fontsize=13)
    if MODEL_TYPE == 'BindingModel': plt.ylim(0.9,1.3) 
    else: plt.ylim(0.4,1.4)

plt.xlabel('$log_{10}({K_\mathrm{D2}/K_\mathrm{D1}})$',fontsize=13)


# シミュレーション結果のプロット
if MODEL_TYPE == 'Cyclic' or MODEL_TYPE == 'Reciprocal':

    for k_dissD in k_diss_D_list:
    
        res = result.query(f'k_dissD == {k_dissD}')
        plt.plot(np.log10(res['KD2']/res['KD1']), 
                 res['gamma'], legend[k_dissD],
                 label = '$k_\mathrm{dissD} = '+f'{k_dissD}$'
                 )

elif MODEL_TYPE == 'BindingModel':
    plt.plot(np.log10(result['KD2']/result['KD1']), 
             result['gamma'], 'k-')


# 3種類のNDNBの値
for NDNB in ['Cisatracurium', 'Vecuronium', 'Rocuronium']:
    plt.scatter(np.log10(KD2[NDNB]/KD1[NDNB]), res_index[NDNB], c=color[NDNB], s=50)

    if MODEL_TYPE == 'BindingModel':
        plt.scatter(np.log10(KD2[NDNB]/KD1[NDNB]), res_index[NDNB]/KD1[NDNB], 
                    c=color[NDNB], s=50, label=NDNB)    

    
# if MODEL_TYPE == 'BindingModel':
#     plt.ylim(3,8)


#plt.yticks(np.arange(0.95, 1.201, step=0.05))
#plt.tick_params(direction='in', top=True, right=True, 
#                labelbottom=True)
plt.margins(0)

if MODEL_TYPE == 'Cyclic' or MODEL_TYPE == 'Reciprocal':    
    plt.legend(loc='upper right', #bbox_to_anchor=(0.05, 0.2), 
               fontsize=13 )

if MODEL_TYPE == 'BindingModel':    
    plt.legend(loc='upper right', #bbox_to_anchor=(0.05, 0.2), 
               fontsize=13 )

plt.savefig(f'fig_{MODEL_TYPE.lower()}/parameter_sweep_{index}.pdf', bbox_inches="tight")
plt.show()

#################################################################################
# C50のプロット
################################################################################
plt.clf()

#
if InVivo_InVitro == 'InVivo':
    index = 'EC50'
    res_index = EC50
    plt.ylabel(r'${\rm EC50} \, /\, K_\mathrm{D1}$',fontsize=13)
    if MODEL_TYPE == 'BindingModel': plt.ylim(0,60)
    else: plt.ylim(0,120)

if InVivo_InVitro == 'InVitro':
    index = 'IC50'
    res_index = IC50
    plt.ylabel(r'${\rm IC50} \, /\, K_\mathrm{D1}$',fontsize=13)
    if MODEL_TYPE == 'BindingModel': plt.ylim(0.2,1.2) 
    else: plt.ylim(0,4)

# シミュレーション結果のプロット
if MODEL_TYPE == 'Cyclic' or MODEL_TYPE == 'Reciprocal':

    for k_dissD in k_diss_D_list:
    
        res = result.query(f'k_dissD == {k_dissD}')   
        plt.plot(np.log10(res['KD2']/res['KD1']), 
                 res['C50']/res['KD1'], 
                 legend[k_dissD],
                 label = '$k_\mathrm{dissD} = '+f'{k_dissD}$')

elif MODEL_TYPE == 'BindingModel':
    plt.plot(np.log10(result['KD2']/result['KD1']), 
             result['C50']/result['KD1'], 'k-')


# 3種類のNDNBの値
for NDNB in ['Cisatracurium', 'Vecuronium', 'Rocuronium']:

    print(np.log10(KD2[NDNB]/KD1[NDNB]))
    plt.scatter(np.log10(KD2[NDNB]/KD1[NDNB]), res_index[NDNB]/KD1[NDNB], 
                c=color[NDNB], s=50)    
    
    if MODEL_TYPE == 'BindingModel':
        plt.scatter(np.log10(KD2[NDNB]/KD1[NDNB]), res_index[NDNB]/KD1[NDNB], 
                    c=color[NDNB], s=50, label=NDNB)    


plt.xlabel('$log_{10}({K_\mathrm{D2}/K_\mathrm{D1}})$',fontsize=13)    


#plt.ylim(5,45)
plt.margins(0)

if MODEL_TYPE == 'BindingModel':    
    plt.legend(loc='lower right', #bbox_to_anchor=(0.9, 0.7),
               fontsize=13 )


if MODEL_TYPE == 'Cyclic' or MODEL_TYPE == 'Reciprocal':    
    plt.legend(loc='upper right', #bbox_to_anchor=(0.99, 0.89),
               fontsize=13 )

# 図の出力
plt.savefig(f'fig_{MODEL_TYPE.lower()}/parameter_sweep_{index}.pdf', bbox_inches="tight")
plt.show()



==> simulation/fig_safety_margin.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Mar  8 23:59:36 2022
@author: hoshino
"""
import numpy as np
import matplotlib.pyplot as plt
from modules.concn_effect_relationship import concentration_effect_relationship

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['C'] # select 0 or 1 or 2
NMBD = {'C':'Cisatracurium', 'V':'Vecuronium', 'R':'Rocuronium'}['C']

# 最適化結果のパラメータの読み込み
if MODEL_TYPE == 'Cyclic':    
    from minimized_parameters_cyclic import parameters, k_dissD, KD1, KD2
elif MODEL_TYPE == 'Reciprocal':    
    from minimized_parameters_reciprocal import parameters, k_dissD, KD1, KD2

parameters['k_dissD1'] = k_dissD[NMBD]
parameters['k_dissD2'] = k_dissD[NMBD]
parameters['k_assocD1'] = k_dissD[NMBD]/KD1[NMBD]
parameters['k_assocD2'] = k_dissD[NMBD]/KD2[NMBD]

D = 10**np.linspace(-10 , -5, 101)
(c50,gamma), cod, model \
    = concentration_effect_relationship('InVivo', MODEL_TYPE,
                                        parameters,
                                        free_fraction=1.0,
                                        fitting=True,
                                        d_list=D)
    
print('calculation completed')
print(f'C50={c50:.3e}, gamma={gamma:.3f}')    
        

# 濃度反応関係のプロット
plt.plot(np.log10(model['[D]']), model['res'], 
         'rx', label = r'Twitch')

plt.plot(np.log10(model['[D]']), 
         1 - model['[D]']**gamma / (model['[D]']**gamma + c50**gamma), 
         'g', label = 'Fitted')
   
plt.plot(np.log10(model['[D]']), 1-model['Occ'], 
         'b', label = 'Vacancy')
   
plt.plot(np.log10(model['[D]']), model['Rop']/np.max(model['Rop']), 
         'm', label = '$[ARA*]/[ARA*]_\mathrm{max}$')
   

plt.xlabel('$log_{10}([D] / \mathrm{M})$',fontsize=13)
plt.ylabel('Twitch Height',fontsize=13)
plt.ylim(0.0,1.0)
#plt.yticks(np.arange(0.95, 1.201, step=0.05))
plt.tick_params(direction='in', top=True, right=True, 
                labelbottom=True)
plt.margins(0)
plt.legend(loc='upper right', bbox_to_anchor=(0.9, 0.9), 
           fontsize=13 )
plt.show()



==> simulation/fig_time_course.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Mar  9 00:16:45 2022
@author: hoshino
"""
import matplotlib.pyplot as plt

###########################################################################
# Cyclic model 

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['C'] # select 0 or 1 or 2
NMBD = {'C':'Cisatracurium', 'V':'Vecuronium', 'R':'Rocuronium'}['R']

# モデルとパラメータの読み込み
# if MODEL_TYPE == 'Cyclic':    
#     from modules.model_cyclic     import PostSynapticModel 
#     from minimized_parameters_cyclic import parameters, k_dissD, KD1, KD2
# elif MODEL_TYPE == 'Reciprocal':    
#     from modules.model_reciprocal import PostSynapticModel
#     from minimized_parameters_reciprocal import parameters, k_dissD, KD1, KD2

from modules.model_cyclic     import PostSynapticModel 
from minimized_parameters_cyclic import parameters, k_dissD, KD1, KD2

parameters['k_dissD1'] = k_dissD[NMBD]
parameters['k_dissD2'] = k_dissD[NMBD]
parameters['k_assocD1'] = k_dissD[NMBD]/KD1[NMBD]
parameters['k_assocD2'] = k_dissD[NMBD]/KD2[NMBD]
initACh = 7.75*(10**-6) # 7.75*(10**-6)
parameters['k_hydrol'] = 12000


model = PostSynapticModel(kinet=parameters, pnt=parameters)

d = 0*0.1e-6
model.set_steady_state( d ) 
sol    = model.solve_competition_problem(time=10, initACh=initACh)
twitch = model.twitch_height()
scale  = 1e-3

# グラフのプロット
plt.clf()
#plt.plot(sol.t, sol.y[0]/scale, label='Free ACh', ls='--', lw=3, c='b')
#plt.plot(sol.t, sol.y[1], label='ARO', ls='-', lw=3, c='r')
#plt.plot(sol.t, sol.y[2], label='ORA', ls='--', lw=3, c='r')
#plt.plot(sol.t, sol.y[4], label='ORO', ls='-', lw=3, c='c')
#plt.plot(sol.t, sol.y[5], label='DRO', ls='--', lw=3, c='c')
#plt.plot(sol.t, sol.y[6], label='DRD', ls=':', lw=3, c='c')
#plt.plot(sol.t, sol.y[7], label='ARD', ls='--', lw=3, c='m')
#plt.plot(sol.t, sol.y[8], label='DRA', ls='-', lw=3, c='m')
plt.plot(sol.t, (sol.y[10]+sol.y[11]+sol.y[12])/scale, label='R*(Cyclic)', ls='-', lw=3, c='k')
plt.plot(sol.t, sol.y[10]/scale, label='ARA*(Cyclic)', ls='--', lw=3, c='m')
plt.plot(sol.t, sol.y[11]/scale, label='ARO*(Cyclic)', ls='--', lw=3, c='c')
plt.plot(sol.t, sol.y[12]/scale, label='ORA*(Cyclic)', ls=':', lw=3, c='y')
plt.plot(sol.t, sol.y[3]/scale, label='ARA(Cyclic)', ls=':', lw=3, c='k')
plt.plot(sol.t, sol.y[13]/scale, label='RD(Cyclic)', ls='--', lw=3, c='b')

ax = plt.gca()
axins = ax.inset_axes([0.15, 0.4, 0.35, 0.45])
axins.plot(sol.t, (sol.y[10]+sol.y[11]+sol.y[12])/scale, label='R*(Cyclic)', ls='-', lw=3, c='k')
axins.plot(sol.t, sol.y[10]/scale, label='ARA*(Cyclic)', ls='--', lw=3, c='m')
axins.plot(sol.t, sol.y[11]/scale, label='ARO*(Cyclic)', ls='--', lw=3, c='c')
axins.plot(sol.t, sol.y[12]/scale, label='ORA*(Cyclic)', ls=':', lw=3, c='y')
axins.plot(sol.t, sol.y[3]/scale, label='ARA(Cyclic)', ls=':', lw=3, c='k')
x1, x2, y1, y2 = 0, 0.4, 0.4, 1.0
axins.set_xlim(x1, x2)
axins.set_ylim(y1, y2)
ax.indicate_inset_zoom(axins)


plt.legend(loc='upper right', fontsize=14)
plt.margins(0)
plt.xlabel('Time / ms', fontsize=15)
plt.ylabel(r'Fraction of AChR $\times 10^3$',fontsize=15)
#plt.xlim(0,0.01)
plt.ylim(0,3)
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.tick_params(direction='inout', width=1, length=8)
plt.savefig('fig_cyclic/time_course.pdf', bbox_inches="tight")
plt.show()

#plt.savefig(filename)


###########################################################################
# Reciprocal model 
from modules.model_reciprocal import PostSynapticModel
from minimized_parameters_reciprocal import parameters, k_dissD, KD1, KD2

parameters['k_dissD1'] = k_dissD[NMBD]
parameters['k_dissD2'] = k_dissD[NMBD]
parameters['k_assocD1'] = k_dissD[NMBD]/KD1[NMBD]
parameters['k_assocD2'] = k_dissD[NMBD]/KD2[NMBD]
initACh = 7.75*(10**-6) # 7.75*(10**-6)
parameters['k_hydrol'] = 12000

model = PostSynapticModel(kinet=parameters, pnt=parameters)

d = 0*0.1e-6
model.set_steady_state( d ) 
sol    = model.solve_competition_problem(time=100, initACh=initACh)
twitch = model.twitch_height()

scale  = 1e-2

# グラフのプロット
plt.clf()
#plt.plot(sol.t, sol.y[0], label='Free ACh', ls='--', lw=3, c='b')
#plt.plot(sol.t, sol.y[1], label='ARO', ls='-', lw=3, c='r')
#plt.plot(sol.t, sol.y[2], label='ORA', ls='--', lw=3, c='r')
#plt.plot(sol.t, sol.y[4], label='ORO', ls='-', lw=3, c='c')
#plt.plot(sol.t, sol.y[5], label='DRO', ls='--', lw=3, c='c')
#plt.plot(sol.t, sol.y[6], label='DRD', ls=':', lw=3, c='c')
#plt.plot(sol.t, sol.y[7], label='ARD', ls='--', lw=3, c='m')
#plt.plot(sol.t, sol.y[8], label='DRA', ls='-', lw=3, c='m')
#plt.plot(sol.t, sol.y[10], label='ARA*', ls='-', lw=3, c='m')
plt.plot(sol.t, sol.y[10]/scale, label='R*(Reciprocal)', ls='-', lw=3, c='k')
plt.plot(sol.t, sol.y[10]/scale, label='ARA*(Reciprocal)', ls='--', lw=3, c='m')
# plt.plot(sol.t, sol.y[11], label='AROopen', ls='-', lw=3, c='m')
# plt.plot(sol.t, sol.y[12], label='ORAopen', ls='-', lw=3, c='y')
plt.plot(sol.t, sol.y[3]/scale, label='ARA(Reciprocal)', ls=':', lw=3, c='k')
plt.plot(sol.t, sol.y[11]/scale, label='RD(Reciprocal)', ls='--', lw=3, c='b')

plt.legend(loc='upper left', fontsize=14)
plt.margins(0)
plt.xlabel('Time / ms', fontsize=15)
plt.ylabel(r'Fraction of AChR $\times 10^2$',fontsize=15)
#plt.xlim(0,0.01)
plt.ylim(0,4)
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.tick_params(direction='inout', width=1, length=8)
plt.savefig('fig_reciprocal/time_course.pdf', bbox_inches="tight")

#plt.savefig(filename)







==> simulation/fig_time_course_test.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Mar  9 00:16:45 2022
@author: hoshino
"""
import matplotlib.pyplot as plt

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['C'] # select 0 or 1 or 2
NMBD = {'C':'Cisatracurium', 'V':'Vecuronium', 'R':'Rocuronium'}['R']

# モデルとパラメータの読み込み
if MODEL_TYPE == 'Cyclic':    
    from modules.model_cyclic     import PostSynapticModel 
    from minimized_parameters_cyclic import parameters, k_dissD, KD1, KD2
elif MODEL_TYPE == 'Reciprocal':    
    from modules.model_reciprocal import PostSynapticModel
    from minimized_parameters_reciprocal import parameters, k_dissD, KD1, KD2

parameters['k_dissD1'] = k_dissD[NMBD]
parameters['k_dissD2'] = k_dissD[NMBD]
parameters['k_assocD1'] = k_dissD[NMBD]/KD1[NMBD]
parameters['k_assocD2'] = k_dissD[NMBD]/KD2[NMBD]
initACh = 7.75*(10**-6) # 7.75*(10**-6)
parameters['k_hydrol'] = 12000

model = PostSynapticModel(kinet=parameters, pnt=parameters)

d = 0*0.1e-6
model.set_steady_state( d ) 
sol    = model.solve_competition_problem(time=10, initACh=initACh)
twitch = model.twitch_height()

# グラフのプロット
plt.clf()
plt.plot(sol.t, sol.y[0], label='Free ACh', ls='--', lw=3, c='b')
#plt.plot(sol.t, sol.y[1], label='ARO', ls='-', lw=3, c='r')
#plt.plot(sol.t, sol.y[2], label='ORA', ls='--', lw=3, c='r')
plt.plot(sol.t, sol.y[3], label='ARA', ls=':', lw=3, c='k')
#plt.plot(sol.t, sol.y[4], label='ORO', ls='-', lw=3, c='c')
#plt.plot(sol.t, sol.y[5], label='DRO', ls='--', lw=3, c='c')
#plt.plot(sol.t, sol.y[6], label='DRD', ls=':', lw=3, c='c')
#plt.plot(sol.t, sol.y[7], label='ARD', ls='--', lw=3, c='m')
#plt.plot(sol.t, sol.y[8], label='DRA', ls='-', lw=3, c='m')
if MODEL_TYPE == 'Cyclic':
    plt.plot(sol.t, (sol.y[10]+sol.y[11]+sol.y[12])*400, label='R*', ls='-', lw=3, c='k')
elif MODEL_TYPE == 'Reciprocal':
    plt.plot(sol.t, sol.y[10]*50, label='ARAopen', ls='-', lw=3, c='c')
# plt.plot(sol.t, sol.y[11], label='AROopen', ls='-', lw=3, c='m')
# plt.plot(sol.t, sol.y[12], label='ORAopen', ls='-', lw=3, c='y')

plt.legend(loc='upper right', fontsize=15)
plt.margins(0)
plt.xlabel('Time / ms', fontsize=15)
plt.ylabel('Fraction of AChR',fontsize=15)
#plt.xlim(0,0.01)
plt.ylim(0,1)
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.tick_params(direction='inout', width=1, length=8)
#plt.savefig(filename)







==> simulation/fig_time_course_w_kdissD.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Mar  9 00:16:45 2022
@author: hoshino
"""
import matplotlib.pyplot as plt

###########################################################################
# Cyclic model 

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['C'] # select 0 or 1 or 2
NMBD = {'C':'Cisatracurium', 'V':'Vecuronium', 'R':'Rocuronium'}['R']

# モデルとパラメータの読み込み
# if MODEL_TYPE == 'Cyclic':    
#     from modules.model_cyclic     import PostSynapticModel 
#     from minimized_parameters_cyclic import parameters, k_dissD, KD1, KD2
# elif MODEL_TYPE == 'Reciprocal':    
#     from modules.model_reciprocal import PostSynapticModel
#     from minimized_parameters_reciprocal import parameters, k_dissD, KD1, KD2

from modules.model_cyclic     import PostSynapticModel 
from minimized_parameters_cyclic_w_kdissD import parameters, k_dissD, KD1, KD2

parameters['k_dissD1'] = k_dissD[NMBD][0]
parameters['k_dissD2'] = k_dissD[NMBD][1]
parameters['k_assocD1'] = k_dissD[NMBD][0]/KD1[NMBD]
parameters['k_assocD2'] = k_dissD[NMBD][1]/KD2[NMBD]
initACh = 7.75*(10**-6) # 7.75*(10**-6)
parameters['k_hydrol'] = 12000


model = PostSynapticModel(kinet=parameters, pnt=parameters)

d = 0*0.1e-6
model.set_steady_state( d ) 
sol    = model.solve_competition_problem(time=10, initACh=initACh)
twitch = model.twitch_height()
scale  = 1e-3

# グラフのプロット
plt.clf()
#plt.plot(sol.t, sol.y[0]/scale, label='Free ACh', ls='--', lw=3, c='b')
#plt.plot(sol.t, sol.y[1], label='ARO', ls='-', lw=3, c='r')
#plt.plot(sol.t, sol.y[2], label='ORA', ls='--', lw=3, c='r')
#plt.plot(sol.t, sol.y[4], label='ORO', ls='-', lw=3, c='c')
#plt.plot(sol.t, sol.y[5], label='DRO', ls='--', lw=3, c='c')
#plt.plot(sol.t, sol.y[6], label='DRD', ls=':', lw=3, c='c')
#plt.plot(sol.t, sol.y[7], label='ARD', ls='--', lw=3, c='m')
#plt.plot(sol.t, sol.y[8], label='DRA', ls='-', lw=3, c='m')
plt.plot(sol.t, (sol.y[10]+sol.y[11]+sol.y[12])/scale, label='R*(Cyclic)', ls='-', lw=3, c='k')
plt.plot(sol.t, sol.y[10]/scale, label='ARA*(Cyclic)', ls='--', lw=3, c='m')
plt.plot(sol.t, sol.y[11]/scale, label='ARO*(Cyclic)', ls='--', lw=3, c='c')
plt.plot(sol.t, sol.y[12]/scale, label='ORA*(Cyclic)', ls=':', lw=3, c='y')
plt.plot(sol.t, sol.y[3]/scale, label='ARA(Cyclic)', ls=':', lw=3, c='k')
plt.plot(sol.t, sol.y[13]/scale, label='RD(Cyclic)', ls='--', lw=3, c='b')

ax = plt.gca()
axins = ax.inset_axes([0.15, 0.4, 0.35, 0.45])
axins.plot(sol.t, (sol.y[10]+sol.y[11]+sol.y[12])/scale, label='R*(Cyclic)', ls='-', lw=3, c='k')
axins.plot(sol.t, sol.y[10]/scale, label='ARA*(Cyclic)', ls='--', lw=3, c='m')
axins.plot(sol.t, sol.y[11]/scale, label='ARO*(Cyclic)', ls='--', lw=3, c='c')
axins.plot(sol.t, sol.y[12]/scale, label='ORA*(Cyclic)', ls=':', lw=3, c='y')
axins.plot(sol.t, sol.y[3]/scale, label='ARA(Cyclic)', ls=':', lw=3, c='k')
x1, x2, y1, y2 = 0, 0.4, 0.4, 1.0
axins.set_xlim(x1, x2)
axins.set_ylim(y1, y2)
ax.indicate_inset_zoom(axins)


plt.legend(loc='upper right', fontsize=14)
plt.margins(0)
plt.xlabel('Time / ms', fontsize=15)
plt.ylabel(r'Fraction of AChR $\times 10^3$',fontsize=15)
#plt.xlim(0,0.01)
plt.ylim(0,3)
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.tick_params(direction='inout', width=1, length=8)
plt.savefig('fig_cyclic/time_course_kdissD.pdf', bbox_inches="tight")
plt.show()

#plt.savefig(filename)


###########################################################################
# Reciprocal model 
from modules.model_reciprocal import PostSynapticModel
from minimized_parameters_reciprocal_w_kdissD import parameters, k_dissD, KD1, KD2

parameters['k_dissD1'] = k_dissD[NMBD][0]
parameters['k_dissD2'] = k_dissD[NMBD][1]
parameters['k_assocD1'] = k_dissD[NMBD][0]/KD1[NMBD]
parameters['k_assocD2'] = k_dissD[NMBD][1]/KD2[NMBD]
initACh = 7.75*(10**-6) # 7.75*(10**-6)
parameters['k_hydrol'] = 12000

model = PostSynapticModel(kinet=parameters, pnt=parameters)

d = 0*0.1e-6
model.set_steady_state( d ) 
sol    = model.solve_competition_problem(time=100, initACh=initACh)
twitch = model.twitch_height()

scale  = 1e-2

# グラフのプロット
plt.clf()
#plt.plot(sol.t, sol.y[0], label='Free ACh', ls='--', lw=3, c='b')
#plt.plot(sol.t, sol.y[1], label='ARO', ls='-', lw=3, c='r')
#plt.plot(sol.t, sol.y[2], label='ORA', ls='--', lw=3, c='r')
#plt.plot(sol.t, sol.y[4], label='ORO', ls='-', lw=3, c='c')
#plt.plot(sol.t, sol.y[5], label='DRO', ls='--', lw=3, c='c')
#plt.plot(sol.t, sol.y[6], label='DRD', ls=':', lw=3, c='c')
#plt.plot(sol.t, sol.y[7], label='ARD', ls='--', lw=3, c='m')
#plt.plot(sol.t, sol.y[8], label='DRA', ls='-', lw=3, c='m')
#plt.plot(sol.t, sol.y[10], label='ARA*', ls='-', lw=3, c='m')
plt.plot(sol.t, sol.y[10]/scale, label='R*(Reciprocal)', ls='-', lw=3, c='k')
plt.plot(sol.t, sol.y[10]/scale, label='ARA*(Reciprocal)', ls='--', lw=3, c='m')
# plt.plot(sol.t, sol.y[11], label='AROopen', ls='-', lw=3, c='m')
# plt.plot(sol.t, sol.y[12], label='ORAopen', ls='-', lw=3, c='y')
plt.plot(sol.t, sol.y[3]/scale, label='ARA(Reciprocal)', ls=':', lw=3, c='k')
plt.plot(sol.t, sol.y[11]/scale, label='RD(Reciprocal)', ls='--', lw=3, c='b')

plt.legend(loc='upper left', fontsize=14)
plt.margins(0)
plt.xlabel('Time / ms', fontsize=15)
plt.ylabel(r'Fraction of AChR $\times 10^2$',fontsize=15)
#plt.xlim(0,0.01)
plt.ylim(0,4)
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.tick_params(direction='inout', width=1, length=8)
plt.savefig('fig_reciprocal/time_course_kdissD.pdf', bbox_inches="tight")

#plt.savefig(filename)







==> simulation/function.py <==
# This file is automatically generated: do not edit this. 
import numpy as np 
def func(t, x):
    dxdt = np.zeros_like(x)
    dxdt[0] = -2089.6907536467*x[0]*(x[1] + x[4]) - 2089.6907536467*x[0]*(x[2] + x[5]) - 4179.3815072934*x[0]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0) - 12.0*x[0] + 0.442231796865992*x[1] + 0.442231796865992*x[2] + 0.884463593731984*x[3] + 0.442231796865992*x[7] + 0.442231796865992*x[8]
    dxdt[1] = -2089.6907536467*x[0]*x[1] + 2089.6907536467*x[0]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0) - 40.2425193658968*x[1]*x[9] - 0.442231796865992*x[1] + 0.442231796865992*x[3] + 0.0700614992139877*x[8]
    dxdt[2] = -2089.6907536467*x[0]*x[2] + 2089.6907536467*x[0]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0) - 396.059059755672*x[2]*x[9] - 0.442231796865992*x[2] + 0.442231796865992*x[3] + 0.0633048951366084*x[7]
    dxdt[3] = 2089.6907536467*x[0]*x[1] + 2089.6907536467*x[0]*x[2] + 25859.0673609316*x[10] - 64409422.9276311*x[3]
    dxdt[4] = -2089.6907536467*x[0]*x[4] - 40.2425193658968*x[4]*x[9] - 0.0633048951366084*x[4] + 0.0700614992139877*x[6] + 0.442231796865992*x[7] + 396.059059755672*x[9]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0)
    dxdt[5] = -2089.6907536467*x[0]*x[5] - 396.059059755672*x[5]*x[9] - 0.0700614992139877*x[5] + 0.0633048951366084*x[6] + 0.442231796865992*x[8] + 40.2425193658968*x[9]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0)
    dxdt[6] = 40.2425193658968*x[4]*x[9] + 396.059059755672*x[5]*x[9] - 0.133366394350596*x[6]
    dxdt[7] = 2089.6907536467*x[0]*x[4] + 396.059059755672*x[2]*x[9] - 0.5055366920026*x[7]
    dxdt[8] = 2089.6907536467*x[0]*x[5] + 40.2425193658968*x[1]*x[9] - 0.51229329607998*x[8]
    dxdt[9] = 0
    dxdt[10] = -25859.0933609316*x[10] + 0.00013*x[11] + 64409422.0431675*x[3]
    dxdt[11] = 0.026*x[10] - 0.00013*x[11]
    return dxdt


==> simulation/minimization_.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Jun 14 15:06:37 2021
@author: hoshino
"""
import numpy as np
from scipy.optimize import minimize
from modules.concn_effect_relationship import concentration_effect_relationship

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['R']


# 臨床データ
EC50 = {'Cisatracurium': (153/1243.5*10**-6, 33/1243.5*10**-6/np.sqrt(12)),
        'Vecuronium'   : (165/637.7*10**-6,  66/637.7*10**-6/np.sqrt(12) ),
        'Rocuronium'   : (823/609.7*10**-6, 157/609.7*10**-6/np.sqrt(8)  )}

GAMMA = {'Cisatracurium': (6.9,  1.3/np.sqrt(12) ), 
         'Vecuronium'   : (7.6,  3.8/np.sqrt(12) ),
         'Rocuronium'   : (4.79, 1.7/np.sqrt(8)  )}

IC50  = {'Cisatracurium': (10*10**-9, 1*10**-9/np.sqrt(4) ),
         'Vecuronium':    (15*10**-9, 2*10**-9/np.sqrt(4) ),
         'Rocuronium':    (17*10**-9, 2*10**-9/np.sqrt(4) )}

NH    = {'Cisatracurium': (1.02, 0.09/np.sqrt(4) ),
         'Vecuronium':    (1.03, 0.12/np.sqrt(4) ),
         'Rocuronium':    (0.67, 0.05/np.sqrt(4) )}

# FF    = {'Cisatracurium': 0.62,
#          'Vecuronium':    0.31,
#          'Rocuronium':    0.54}

# AChの速度定数
#k_dissA  = 1.0*(10**4)
#k_assocA = 1.0*(10**8)*1000
#alpha    = 4871*1000 #1.2*10**3*1000
#beta     = 106373*1000 #5.0*10**4*1000

##########################
## 評価関数
##########################
DEBUG_fun = False # 関数funのデバッグ用のフラグ

def fun(x, log_file=None, param_file=None):
    """
    評価関数
    """
    log = "Parameters:\n"

    ###########################
    # 入力 x をパラメータに変換
    ###########################
    ARA50  = 10**x[0]
    gammaA =    x[1]
    log += f'ARA50={ARA50:.2e}, gammaA={gammaA:.2f} \n'

    KD1 = {'Cisatracurium': 10**x[2], 'Vecuronium': 10**x[4], 'Rocuronium': 10**x[6]}
    KD2 = {'Cisatracurium': 10**x[3], 'Vecuronium': 10**x[5], 'Rocuronium': 10**x[7]} 

    if MODEL_TYPE == 'Cyclic' or MODEL_TYPE == 'Reciprocal' :

        k_dissD = {'Cisatracurium': 10**x[8],
                   'Vecuronium'   : 10**x[9],
                   'Rocuronium'   : 10**x[10]}

        k_assocA = 10**x[11]
        k_dissA  = 10**x[12]
        k_close    = 10**x[13]
        k_open     = 10**x[14]  
        log += f'k_dissA={k_dissA:.2e},  k_assocA={k_assocA:.2e}, K_A={k_dissA/k_assocA:.2e}\n'
        log += f'k_close={k_close:.2e},  k_open={k_open:.2e} \n'
        k_hydrol = 12000
        log += f'k_hydrol={k_hydrol:.2e} \n'
        
    else: # BindingModel
        k_dissD = {'Cisatracurium': 1,
                   'Vecuronium'   : 1,
                   'Rocuronium'   : 1} #dummy
        k_assocA = 1.1*10**8 # dummy
        k_dissA  = 1.8*10**4 # dummy
        k_hydrol = None
        k_close  = None
        k_open   = None          

    if MODEL_TYPE == 'Cyclic':
        k_assocA_ast = 10**x[15] #k_assocA
        k_dissA_ast  = 10**x[16] #k_dissA
        log += f'k_dissA={k_dissA_ast:.2e},  k_assocA={k_assocA_ast:.2e}, K_A={k_dissA_ast/k_assocA_ast:.2e} \n'
    else:
        k_assocA_ast = None
        k_dissA_ast  = None   

    #############################
    ## NMBD毎の評価関数の値の計算
    #############################
    error_ec50  = []
    error_gamma = []
    error_ic50  = []
    error_nH    = []

    for NMBD in ['Cisatracurium', 'Vecuronium', 'Rocuronium']:
        
        log += f'{NMBD}: \n'
        log += f'KD1={KD1[NMBD]:.2e}, KD2={KD2[NMBD]:.2e}, kdissD={k_dissD[NMBD]:.1f}, mu={KD2[NMBD]/KD1[NMBD]:.4f} \n'

        # パラメータ
        parameters = {
            # kinetic parameters
            'k_dissD1' : k_dissD[NMBD],  #[1/s]
            'k_dissD2' : k_dissD[NMBD],  #[1/s]
            'k_assocD1': k_dissD[NMBD]/KD1[NMBD], #[1/Ms]
            'k_assocD2': k_dissD[NMBD]/KD2[NMBD], #[1/Ms]
            'k_dissA1' : k_dissA, #1.8*10**4*10,  #[1/s]
            'k_dissA2' : k_dissA, #1.8*10**4*10, #[1/s]
            'k_assocA1': k_assocA, #1.1*10**8*100, #[1/Ms]
            'k_assocA2': k_assocA, #1.1*10**8*100, #[1/Ms]
            'k_close'  : k_close, #1200*30, #[1/s]
            'k_open'   : k_open,  #50000, #[1/s]
            'k_dpls'   : 26,
            'k_dmns'   : 0.13,  
            'k_dissA_ast' : k_dissA_ast, #[1/s]
            'k_assocA_ast': k_assocA_ast, #[1/Ms]
            'k_hydrol' : k_hydrol,
            # other parameters
            'R_total'  : 7.75*(10**-5), #[M]
            'gamma'    : gammaA,
            'ARA50'    : ARA50, #[M] 
            } 
    
    
        ### In vivo simulation
        if DEBUG_fun == True:
            print('Start InVivo Simulation')

        D = 10**np.linspace(-8.0 , -4, 51)
        (ec50,gamma), cod, _ = \
            concentration_effect_relationship('InVivo', MODEL_TYPE, parameters,
                                              free_fraction=1.0, fitting=True, 
                                              d_list=D, cal_time=5.0 )
        
        if cod <  0.95 and DEBUG_fun == True:
            print(f'coeffieicnt of determination = {cod}: {NMBD}, in vivo')

        EC50_M, EC50_SE = EC50[NMBD]
        error_ec50.append( (ec50 - EC50_M)/(EC50_SE*1.96) ) 
        
        GAMA_M, GAMA_SE = GAMMA[NMBD]
        error_gamma.append( (gamma - GAMA_M)/(GAMA_SE*1.96) )

        log += f'  EC50={ec50:.2e}, Gm={gamma:.2f} \n'

        # In vitro simulation                    
        if DEBUG_fun == True:
            print('Start InVitro Simulation')

        D = 10**np.linspace(-10 , -5, 51)
        (ic50,nH), cod, _ = \
            concentration_effect_relationship('InVitro', MODEL_TYPE, parameters,
                                              free_fraction=1.0, fitting=True, 
                                              d_list=D, cal_time=5.0 )

        if cod <  0.96 and DEBUG_fun == True:
            print(f'coeffieicnt of determination = {cod}: {NMBD}, in vitro')

        if cod < 0.96:
            pnl_cod = 0
            print(f'penalty for cod added: pnl_cod={pnl_cod:.1f}')
        else:
            pnl_cod = 0
                
        IC50_M, IC50_SE = IC50[NMBD]
        error_ic50.append( (ic50 - IC50_M)/(IC50_SE*1.96) ) 
        
        NH_M, NH_SE = NH[NMBD]
        error_nH.append( (nH - NH_M)/(NH_SE*1.96) )

        log += f'  IC50={ic50:.2e}, nH={nH:.2f} \n'
    
    # 評価関数
    error_sum_ec50 = np.sum(np.power(error_ec50,2))
    error_sum_gamE = np.sum(np.power(error_gamma,2))
    error_sum_ic50 = np.sum(np.power(error_ic50,2))
    error_sum_gamI = np.sum(np.power(error_nH,2)) 
    
    val =(error_sum_ec50 + error_sum_gamE +  error_sum_ic50 + error_sum_gamI)/(3*4)

    W = 0.5 # 原稿のWと値が異なることに注意(line 211を参照) 2023/10/24
    pnl = W/2 *( np.power( np.log10(1.1*10**8)-np.log10(k_assocA), 2) \
               +np.power( np.log10(1.8*10**4)-np.log10(k_dissA), 2) ) 

    log += '---\nObjective Function:\n'
    log += f' Error = {val:.4f}, Pnl = {pnl:.4f}, Total = {val+pnl:.3f} (W={W:.2f}) \n'
    log += f' (ec50:{error_sum_ec50:.2f}, gammaE:{error_sum_gamE:.2f},'
    log += f' ic50:{error_sum_ic50:.2f}, gammaI:{error_sum_gamI:.2f})'

    print('============\n' + log)
    
    if log_file:
        print(log, file=log_file)

    if param_file: 
        NDNB_param =  'KD1 =' + repr(KD1) + '\n' 
        NDNB_param += 'KD2 =' + repr(KD2) + '\n'
        NDNB_param += 'k_dissD =' + repr(k_dissD) + '\n'
        parameters['k_hydrol'] = k_hydrol
        other_params ='parameters =' + repr(parameters) + '\n'
        print(NDNB_param + other_params, file=param_file)

    return val + W*pnl + pnl_cod



##################################################################################    
## 最適化の計算
############################################################################
if __name__ == "__main__":
    
    # 初期値
    x0 = [ np.log10(8.50*10**-8), 13.0, #ARA50 , GAMMA_A
           np.log10(1.04*10**-8), np.log10(7.33*10**-7), # KD1,KD2 (Cisatracurium)
           np.log10(1.41*10**-8), np.log10(3.83*10**-6), # KD1,KD2 (Vecuronium)
           np.log10(1.50*10**-8), np.log10(8.37*10**-8), # KD1,KD2 (Rocuronium)
           np.log10(2), np.log10(2), np.log10(40),       # k_diss 
           np.log10(3.0*10**10), np.log10(1.8*10**4),    # k_assocA, k_dissA
           np.log10(8.0*10**4), np.log10(8.0*10**4),     # k_close,  k_open
           np.log10(3.0*10**10), np.log10(1.8*10**4),    # k_assocA*, k_dissA*
           #np.log10(12000) # k_hydrol
           ]
    
    # cyclic: completed 2022-03-09 08:48:57.710029
    x0 = [ np.log10(4.50e-08), 8.89, #ARA50 , GAMMA_A
            np.log10(9.669e-09), np.log10(5.057e-06), # KD1,KD2 (Cisatracurium)
            np.log10(1.596e-08), np.log10(2.789e-06), # KD1,KD2 (Vecuronium)
            np.log10(1.547e-08), np.log10(2.306e-07), # KD1,KD2 (Rocuronium)
            np.log10(2), np.log10(2), np.log10(2),       # k_diss 
            np.log10(1.71e+10), np.log10(1.78e+04),    # k_assocA, k_dissA
            np.log10(9.78e+04), np.log10(1.39e+05),     # k_close,  k_open
            np.log10(3.47e+11), np.log10(2.72e+04),    # k_assocA*, k_dissA*
            #np.log10(12000) # k_hydrol
            ]
    
    # completed 2022-07-13 13:14:54.539597
    x0 = [ 
            np.log10(1.65e-08), 9.00, #ARA50 , GAMMA_A
            np.log10(9.77e-09), np.log10(1.08e-07), # KD1,KD2 (Cisatracurium)
            np.log10(1.63e-08), np.log10(2.81e-07), # KD1,KD2 (Vecuronium)
            np.log10(9.08e-09), np.log10(1.32e-08), # KD1,KD2 (Rocuronium)
            np.log10(1.0), np.log10(1.0), np.log10(500),       # k_diss 
            np.log10(1.13e+10), np.log10(1.49e+04),    # k_assocA, k_dissA
            np.log10(1.07e+05), np.log10(3.06e+04),     # k_close,  k_open
            np.log10(5.34e+11), np.log10(6.82e+04),   # k_assocA*, k_dissA*
            ]      

    if MODEL_TYPE == "BindingModel":

        x0 = [ np.log10(1.50*10**-10), 5.0, #ARA50 , GAMMA_A
               np.log10(1.04*10**-8), np.log10(7.33*10**-7), # KD1,KD2 (Cisatracurium)
               np.log10(1.41*10**-8), np.log10(3.83*10**-7), # KD1,KD2 (Vecuronium)
               np.log10(1.50*10**-8), np.log10(8.37*10**-4), # KD1,KD2 (Rocuronium)
               ]

    if MODEL_TYPE == "Reciprocal":
        
            # reciprocal completed 2022-03-06 23:23:27.692762
        x0 = [ np.log10(6.09e-07), 14.53, #ARA50 , GAMMA_A
                np.log10(1.116e-08), np.log10(9.436e-07), # KD1,KD2 (Cisatracurium)
                np.log10(1.851e-08), np.log10(8.849e-07), # KD1,KD2 (Vecuronium)
                np.log10(1.916e-08), np.log10(1.847e-07), # KD1,KD2 (Rocuronium)
                np.log10(2.6), np.log10(1.8), np.log10(50.3),       # k_diss 
                np.log10(2.79e+11 ), np.log10(1.57e+03),    # k_assocA, k_dissA
                np.log10(1.31e+05), np.log10(2.80e+06),     # k_close,  k_open
                ]
    
    # 関数funのデバッグ用(funの定義の直前でフラグを定義)
    if DEBUG_fun == True:
        fun(x0)
        import sys
        sys.exit() # デバッグ時はここで終了
    
    
    # 最適化計算の条件
    Method = 'Nelder-Mead' #'BFGS' #'Powell' 
    Tolerance = 1e-2
    
    # ログの開始
    log_file = f"minimization_{MODEL_TYPE.lower()}.log" 
    f = open(log_file, mode='a')
    import datetime
    print('=====================================================\n' \
          + f'Optimization start at {datetime.datetime.now()}\n' \
          + f'with {Method} method with tol={Tolerance:.2e}\n'
          +'====================================================', file=f)
    
    print('Initial conditions', file=f)
    #fun(x0, log_file=f) #初期値での評価を記録
    print(f'{x0}', file=f)
    
    # 最適化計算
    res = minimize(fun, x0, method=Method, tol=Tolerance)
            
    # ログの終了とパラメータの出力
    print('========================\n',
          f' completed {datetime.datetime.now()}')
    
    print('========================\n'\
          +f' completed {datetime.datetime.now()}',file=f)
    
        
    print('Optimization results\n---')
    
    res_file = f"minimized_parameters_{MODEL_TYPE.lower()}.py"
    ff = open(res_file, mode='a')
    print(f'# completed {datetime.datetime.now()}',file=ff)
    
    fun(res.x, log_file=f, param_file=ff)
    print('\n', file=f)
    
    f.close()
    ff.close()
    


==> simulation/minimization_kdissD.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Jun 14 15:06:37 2021
@author: hoshino
k_dissDがサイト1とサイト2で異なる場合
"""
import numpy as np
from scipy.optimize import minimize
from modules.concn_effect_relationship import concentration_effect_relationship

# モデルの構造の選択
MODEL_TYPE = {'C':'Cyclic', 'R':'Reciprocal', 'B':'BindingModel'}['R']


# 臨床データ
EC50 = {'Cisatracurium': (153/1243.5*10**-6, 33/1243.5*10**-6/np.sqrt(12)),
        'Vecuronium'   : (165/637.7*10**-6,  66/637.7*10**-6/np.sqrt(12) ),
        'Rocuronium'   : (823/609.7*10**-6, 157/609.7*10**-6/np.sqrt(8)  )}

GAMMA = {'Cisatracurium': (6.9,  1.3/np.sqrt(12) ), 
         'Vecuronium'   : (7.6,  3.8/np.sqrt(12) ),
         'Rocuronium'   : (4.79, 1.7/np.sqrt(8)  )}

IC50  = {'Cisatracurium': (10*10**-9, 1*10**-9/np.sqrt(4) ),
         'Vecuronium':    (15*10**-9, 2*10**-9/np.sqrt(4) ),
         'Rocuronium':    (17*10**-9, 2*10**-9/np.sqrt(4) )}

NH    = {'Cisatracurium': (1.02, 0.09/np.sqrt(4) ),
         'Vecuronium':    (1.03, 0.12/np.sqrt(4) ),
         'Rocuronium':    (0.67, 0.05/np.sqrt(4) )}

# FF    = {'Cisatracurium': 0.62,
#          'Vecuronium':    0.31,
#          'Rocuronium':    0.54}

# AChの速度定数
#k_dissA  = 1.0*(10**4)
#k_assocA = 1.0*(10**8)*1000
#alpha    = 4871*1000 #1.2*10**3*1000
#beta     = 106373*1000 #5.0*10**4*1000

##########################
## 評価関数
##########################
DEBUG_fun = False # 関数funのデバッグ用のフラグ

def fun(x, log_file=None, param_file=None):
    """
    評価関数
    """
    log = "Parameters:\n"

    ###########################
    # 入力 x をパラメータに変換
    ###########################
    ARA50  = 10**x[0]
    gammaA =    x[1]
    log += f'ARA50={ARA50:.2e}, gammaA={gammaA:.2f} \n'

    KD1 = {'Cisatracurium': 10**x[2], 'Vecuronium': 10**x[4], 'Rocuronium': 10**x[6]}
    KD2 = {'Cisatracurium': 10**x[3], 'Vecuronium': 10**x[5], 'Rocuronium': 10**x[7]} 

    if MODEL_TYPE == 'Cyclic' or MODEL_TYPE == 'Reciprocal' :

        k_dissD = {'Cisatracurium': [10**x[8], 10**x[15]],
                   'Vecuronium'   : [10**x[9], 10**x[16]],
                   'Rocuronium'   : [10**x[10],10**x[17]]}

        k_assocA = 10**x[11]
        k_dissA  = 10**x[12]
        k_close    = 10**x[13]
        k_open     = 10**x[14]  
        log += f'k_dissA={k_dissA:.2e},  k_assocA={k_assocA:.2e}, K_A={k_dissA/k_assocA:.2e}\n'
        log += f'k_close={k_close:.2e},  k_open={k_open:.2e} \n'
        k_hydrol = 12000
        log += f'k_hydrol={k_hydrol:.2e} \n'
        
    else: # BindingModel
        k_dissD = {'Cisatracurium': 1,
                   'Vecuronium'   : 1,
                   'Rocuronium'   : 1} #dummy
        k_assocA = 1.1*10**8 # dummy
        k_dissA  = 1.8*10**4 # dummy
        k_hydrol = None
        k_close  = None
        k_open   = None          

    if MODEL_TYPE == 'Cyclic':
        k_assocA_ast = 10**x[18] #k_assocA
        k_dissA_ast  = 10**x[19] #k_dissA
        log += f'k_dissA={k_dissA_ast:.2e},  k_assocA={k_assocA_ast:.2e}, K_A={k_dissA_ast/k_assocA_ast:.2e} \n'
    else:
        k_assocA_ast = None
        k_dissA_ast  = None   

    #############################
    ## NMBD毎の評価関数の値の計算
    #############################
    error_ec50  = []
    error_gamma = []
    error_ic50  = []
    error_nH    = []

    for NMBD in ['Cisatracurium', 'Vecuronium', 'Rocuronium']:
        
        log += f'{NMBD}: \n'
        log += f'KD1={KD1[NMBD]:.2e}, KD2={KD2[NMBD]:.2e}, kdissD1={k_dissD[NMBD][0]:.1f}, kdissD2={k_dissD[NMBD][1]:.1f}, mu={KD2[NMBD]/KD1[NMBD]:.4f} \n'

        # パラメータ
        parameters = {
            # kinetic parameters
            'k_dissD1' : k_dissD[NMBD][0],  #[1/s]
            'k_dissD2' : k_dissD[NMBD][1],  #[1/s]
            'k_assocD1': k_dissD[NMBD][0]/KD1[NMBD], #[1/Ms]
            'k_assocD2': k_dissD[NMBD][1]/KD2[NMBD], #[1/Ms]
            'k_dissA1' : k_dissA, #1.8*10**4*10,  #[1/s]
            'k_dissA2' : k_dissA, #1.8*10**4*10, #[1/s]
            'k_assocA1': k_assocA, #1.1*10**8*100, #[1/Ms]
            'k_assocA2': k_assocA, #1.1*10**8*100, #[1/Ms]
            'k_close'  : k_close, #1200*30, #[1/s]
            'k_open'   : k_open,  #50000, #[1/s]
            'k_dpls'   : 26,
            'k_dmns'   : 0.13,  
            'k_dissA_ast' : k_dissA_ast, #[1/s]
            'k_assocA_ast': k_assocA_ast, #[1/Ms]
            'k_hydrol' : k_hydrol,
            # other parameters
            'R_total'  : 7.75*(10**-5), #[M]
            'gamma'    : gammaA,
            'ARA50'    : ARA50, #[M] 
            } 

        ### In vivo simulation
        if DEBUG_fun == True:
            print('Start InVivo Simulation')

        D = 10**np.linspace(-8.0 , -4, 51)
        (ec50,gamma), cod, _ = \
            concentration_effect_relationship('InVivo', MODEL_TYPE, parameters,
                                              free_fraction=1.0, fitting=True, 
                                              d_list=D, cal_time=5.0 )
        
        if cod <  0.95 and DEBUG_fun == True:
            print(f'coeffieicnt of determination = {cod}: {NMBD}, in vivo')

        EC50_M, EC50_SE = EC50[NMBD]
        error_ec50.append( (ec50 - EC50_M)/(EC50_SE*1.96) ) 
        
        GAMA_M, GAMA_SE = GAMMA[NMBD]
        error_gamma.append( (gamma - GAMA_M)/(GAMA_SE*1.96) )

        log += f'  EC50={ec50:.2e}, Gm={gamma:.2f} \n'

        # In vitro simulation                    
        if DEBUG_fun == True:
            print('Start InVitro Simulation')

        D = 10**np.linspace(-10 , -5, 51)
        (ic50,nH), cod, _ = \
            concentration_effect_relationship('InVitro', MODEL_TYPE, parameters,
                                              free_fraction=1.0, fitting=True, 
                                              d_list=D, cal_time=5.0 )

        if cod <  0.96 and DEBUG_fun == True:
            print(f'coeffieicnt of determination = {cod}: {NMBD}, in vitro')

        if cod < 0.96:
            pnl_cod = 0
            print(f'penalty for cod added: pnl_cod={pnl_cod:.1f}')
        else:
            pnl_cod = 0
                
        IC50_M, IC50_SE = IC50[NMBD]
        error_ic50.append( (ic50 - IC50_M)/(IC50_SE*1.96) ) 
        
        NH_M, NH_SE = NH[NMBD]
        error_nH.append( (nH - NH_M)/(NH_SE*1.96) )

        log += f'  IC50={ic50:.2e}, nH={nH:.2f} \n'
    
    # 評価関数
    error_sum_ec50 = np.sum(np.power(error_ec50,2))
    error_sum_gamE = np.sum(np.power(error_gamma,2))
    error_sum_ic50 = np.sum(np.power(error_ic50,2))
    error_sum_gamI = np.sum(np.power(error_nH,2)) 
    
    val =(error_sum_ec50 + error_sum_gamE +  error_sum_ic50 + error_sum_gamI)/(3*4)

    W = 0.5  # 原稿のWと値が異なることに注意(line 211を参照) 2023/10/24
    pnl = W/2 *( np.power( np.log10(1.1*10**8)-np.log10(k_assocA), 2) \
               +np.power( np.log10(1.8*10**4)-np.log10(k_dissA), 2) ) 

    log += '---\nObjective Function:\n'
    log += f' Error = {val:.4f}, Pnl = {pnl:.4f}, Total = {val+pnl:.3f} (W={W:.2f}) \n'
    log += f' (ec50:{error_sum_ec50:.2f}, gammaE:{error_sum_gamE:.2f},'
    log += f' ic50:{error_sum_ic50:.2f}, gammaI:{error_sum_gamI:.2f})'

    print('============\n' + log)
    
    if log_file:
        print(log, file=log_file)

    if param_file: 
        NDNB_param =  'KD1 =' + repr(KD1) + '\n' 
        NDNB_param += 'KD2 =' + repr(KD2) + '\n'
        NDNB_param += 'k_dissD =' + repr(k_dissD) + '\n'
        parameters['k_hydrol'] = k_hydrol
        other_params ='parameters =' + repr(parameters) + '\n'
        print(NDNB_param + other_params, file=param_file)

    return val + W*pnl + pnl_cod



##################################################################################    
## 最適化の計算
############################################################################
if __name__ == "__main__":
    
    # 初期値
    x0 = [ np.log10(8.50*10**-8), 13.0, #ARA50 , GAMMA_A
           np.log10(1.04*10**-8), np.log10(7.33*10**-7), # KD1,KD2 (Cisatracurium)
           np.log10(1.41*10**-8), np.log10(3.83*10**-6), # KD1,KD2 (Vecuronium)
           np.log10(1.50*10**-8), np.log10(8.37*10**-8), # KD1,KD2 (Rocuronium)
           np.log10(2), np.log10(2), np.log10(40),       # k_diss 
           np.log10(3.0*10**10), np.log10(1.8*10**4),    # k_assocA, k_dissA
           np.log10(8.0*10**4), np.log10(8.0*10**4),     # k_close,  k_open
           np.log10(3.0*10**10), np.log10(1.8*10**4),    # k_assocA*, k_dissA*
           #np.log10(12000) # k_hydrol
           ]
    
    # cyclic: completed 2022-03-09 08:48:57.710029
    x0 = [ np.log10(4.50e-08), 8.89, #ARA50 , GAMMA_A
            np.log10(9.669e-09), np.log10(5.057e-06), # KD1,KD2 (Cisatracurium)
            np.log10(1.596e-08), np.log10(2.789e-06), # KD1,KD2 (Vecuronium)
            np.log10(1.547e-08), np.log10(2.306e-07), # KD1,KD2 (Rocuronium)
            np.log10(2), np.log10(2), np.log10(2),       # k_diss 
            np.log10(1.71e+10), np.log10(1.78e+04),    # k_assocA, k_dissA
            np.log10(9.78e+04), np.log10(1.39e+05),     # k_close,  k_open
            np.log10(3.47e+11), np.log10(2.72e+04),    # k_assocA*, k_dissA*
            #np.log10(12000) # k_hydrol
            ]
    
    # completed 2022-07-13 13:14:54.539597
    x0 = [ 
            np.log10(1.65e-08), 9.00, #ARA50 , GAMMA_A
            np.log10(9.77e-09), np.log10(1.08e-07), # KD1,KD2 (Cisatracurium)
            np.log10(1.63e-08), np.log10(2.81e-07), # KD1,KD2 (Vecuronium)
            np.log10(9.08e-09), np.log10(1.32e-08), # KD1,KD2 (Rocuronium)
            np.log10(2.0), np.log10(2.0), np.log10(60),       # k_diss 
            np.log10(1.13e+10), np.log10(1.49e+04),    # k_assocA, k_dissA
            np.log10(1.07e+05), np.log10(3.06e+04),     # k_close,  k_open
            np.log10(2.0), np.log10(2.0), np.log10(60),   # k_diss (site #2) 
            np.log10(5.34e+11), np.log10(6.82e+04),   # k_assocA*, k_dissA*
            ]      

    # minimization (cyclic) の結果
    x0 = [ 
            np.log10(1.82e-08), 9.04, #ARA50 , GAMMA_A
            np.log10(1.02e-08), np.log10(3.60e-05), # KD1,KD2 (Cisatracurium)
            np.log10(1.63e-08), np.log10(1.58e-06), # KD1,KD2 (Vecuronium)
            np.log10(1.22e-08), np.log10(1.76e-07), # KD1,KD2 (Rocuronium)
            np.log10(4.0), np.log10(5.4), np.log10(61.5),       # k_diss 
            np.log10(5.9e+9), np.log10(2.62e+03),    # k_assocA, k_dissA
            np.log10(4.24e+04), np.log10(1.06e+04),     # k_close,  k_open
            np.log10(4.0), np.log10(5.4), np.log10(61.5),   # k_diss (site #2) 
            np.log10(923913043478), np.log10(1.70e+04),   # k_assocA*, k_dissA*
            ]      

    if MODEL_TYPE == "BindingModel":

        x0 = [ np.log10(1.50*10**-10), 5.0, #ARA50 , GAMMA_A
               np.log10(1.04*10**-8), np.log10(7.33*10**-7), # KD1,KD2 (Cisatracurium)
               np.log10(1.41*10**-8), np.log10(3.83*10**-7), # KD1,KD2 (Vecuronium)
               np.log10(1.50*10**-8), np.log10(8.37*10**-4), # KD1,KD2 (Rocuronium)
               ]

    if MODEL_TYPE == "Reciprocal":
        
            # reciprocal completed 2022-03-06 23:23:27.692762
        x0 = [ np.log10(6.09e-07), 14.53, #ARA50 , GAMMA_A
                np.log10(1.116e-08), np.log10(9.436e-07), # KD1,KD2 (Cisatracurium)
                np.log10(1.851e-08), np.log10(8.849e-07), # KD1,KD2 (Vecuronium)
                np.log10(1.916e-08), np.log10(1.847e-07), # KD1,KD2 (Rocuronium)
                np.log10(2.6), np.log10(1.8), np.log10(50.3),       # k_diss 
                np.log10(2.79e+11 ), np.log10(1.57e+03),    # k_assocA, k_dissA
                np.log10(1.31e+05), np.log10(2.80e+06),     # k_close,  k_open
                np.log10(2.6), np.log10(1.8), np.log10(50.3),       # k_diss (site#2)
                ]

        # minimization (reciprocal) の結果 
        x0 = [ np.log10(2.08e-07), 9.14, #ARA50 , GAMMA_A
               np.log10(9.57e-09), np.log10(6.75e-06), # KD1,KD2 (Cisatracurium)
               np.log10(1.58e-08), np.log10(2.76e-06), # KD1,KD2 (Vecuronium)
               np.log10(1.23e-08), np.log10(1.37e-07), # KD1,KD2 (Rocuronium)
               np.log10(2.6), np.log10(1.9), np.log10(64.3),       # k_diss 
               np.log10(4.43e+02/(1.58e-08) ), np.log10(4.43e+02),    # k_assocA, k_dissA
               np.log10(2.22e+07), np.log10(1.48e+010),     # k_close,  k_open
               np.log10(2.6), np.log10(1.9), np.log10(64.3),       # k_diss (site#2)
               ]
    
    # 関数funのデバッグ用(funの定義の直前でフラグを定義)
    if DEBUG_fun == True:
        fun(x0)
        import sys
        sys.exit() # デバッグ時はここで終了
    
    
    # 最適化計算の条件
    Method = 'Nelder-Mead' #'BFGS' #'Powell' 
    Tolerance = 1e-2
    
    # ログの開始
    log_file = f"minimization_{MODEL_TYPE.lower()}_w_kdissD.log" 
    f = open(log_file, mode='a')
    import datetime
    print('=====================================================\n' \
          + f'Optimization start at {datetime.datetime.now()}\n' \
          + f'with {Method} method with tol={Tolerance:.2e}\n'
          +'====================================================', file=f)
    
    print('Initial conditions', file=f)
    #fun(x0, log_file=f) #初期値での評価を記録
    print(f'{x0}', file=f)
    
    # 最適化計算
    res = minimize(fun, x0, method=Method, tol=Tolerance)
            
    # ログの終了とパラメータの出力
    print('========================\n',
          f' completed {datetime.datetime.now()}')
    
    print('========================\n'\
          +f' completed {datetime.datetime.now()}',file=f)
    
        
    print('Optimization results\n---')
    
    res_file = f"minimized_parameters_{MODEL_TYPE.lower()}_w_kdissD.py"
    ff = open(res_file, mode='a')
    print(f'# completed {datetime.datetime.now()}',file=ff)
    
    fun(res.x, log_file=f, param_file=ff)
    print('\n', file=f)
    
    f.close()
    ff.close()
    


==> simulation/minimized_parameters_bindingmodel.py <==
# completed 2022-03-19 00:36:44.525603
KD1 ={'Cisatracurium': 2.3360726574900977e-08, 'Vecuronium': 1.0043130997463504e-07, 'Rocuronium': 1.8882821893502618e-08}
KD2 ={'Cisatracurium': 2.0318265734561254e-08, 'Vecuronium': 2.0217993369407996e-08, 'Rocuronium': 2.3841831154380704}
k_dissD ={'Cisatracurium': 1, 'Vecuronium': 1, 'Rocuronium': 1}
parameters ={'k_dissD1': 1, 'k_dissD2': 1, 'k_assocD1': 52958186.31557869, 'k_assocD2': 0.4194308706931094, 'k_dissA1': 18000.0, 'k_dissA2': 18000.0, 'k_assocA1': 110000000.00000001, 'k_assocA2': 110000000.00000001, 'k_close': None, 'k_open': None, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'R_total': 7.75e-05, 'gamma': 4.1211890867336205, 'ARA50': 1.0292202337965578e-10, 'k_hydrol': 0}

# completed 2022-03-19 01:01:30.057969
KD1 ={'Cisatracurium': 2.1552820040744177e-08, 'Vecuronium': 2.0534147364129843e-08, 'Rocuronium': 1.88366022951773e-08}
KD2 ={'Cisatracurium': 2.179919383390169e-08, 'Vecuronium': 9.874507047464601e-08, 'Rocuronium': 0.0011584907667804443}
k_dissD ={'Cisatracurium': 1, 'Vecuronium': 1, 'Rocuronium': 1}
parameters ={'k_dissD1': 1, 'k_dissD2': 1, 'k_assocD1': 53088130.45630995, 'k_assocD2': 863.192032836908, 'k_dissA1': 18000.0, 'k_dissA2': 18000.0, 'k_assocA1': 110000000.00000001, 'k_assocA2': 110000000.00000001, 'k_close': None, 'k_open': None, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'R_total': 7.75e-05, 'gamma': 4.1207966501100675, 'ARA50': 1.023768970943402e-10, 'k_hydrol': 0}

# completed 2022-04-01 00:43:18.265315
KD1 ={'Cisatracurium': 2.1913360387517578e-08, 'Vecuronium': 2.088019142198781e-08, 'Rocuronium': 1.8804436397624715e-08}
KD2 ={'Cisatracurium': 2.1196668480976566e-08, 'Vecuronium': 9.29391759003312e-08, 'Rocuronium': 0.00012754254346264012}
k_dissD ={'Cisatracurium': 1, 'Vecuronium': 1, 'Rocuronium': 1}
parameters ={'k_dissD1': 1, 'k_dissD2': 1, 'k_assocD1': 53178940.26998411, 'k_assocD2': 7840.521075173015, 'k_dissA1': 18000.0, 'k_dissA2': 18000.0, 'k_assocA1': 110000000.00000001, 'k_assocA2': 110000000.00000001, 'k_close': None, 'k_open': None, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': None, 'R_total': 7.75e-05, 'gamma': 4.172127892427271, 'ARA50': 1.0141966059909976e-10}



==> simulation/minimized_parameters_cyclic.py <==
KD1 ={'Cisatracurium': 9.589409270428706e-09, 'Vecuronium': 1.573780312350156e-08, 'Rocuronium': 1.673914167975029e-08}
KD2 ={'Cisatracurium': 3.783214657268274e-06, 'Vecuronium': 1.2711261288272227e-06, 'Rocuronium': 1.689276486839635e-07}
k_dissD ={'Cisatracurium': 1.8695559389630425, 'Vecuronium': 2.317122843797923, 'Rocuronium': 19.144953799349196}
parameters ={'k_dissD1': 19.144953799349196, 'k_dissD2': 19.144953799349196, 'k_assocD1': 1143723744.360756, 'k_assocD2': 113332269.45676802, 'k_dissA1': 2528.9887697992253, 'k_dissA2': 2528.9887697992253, 'k_assocA1': 11055526985.98062, 'k_assocA2': 11055526985.98062, 'k_close': 9413311.321621802, 'k_open': 340732.9112827718, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 2528.9887697992253, 'k_assocA_ast': 11055526985.98062, 'R_total': 7.75e-05, 'gamma': 8.817022995451413, 'ARA50': 4.50922283479979e-08, 'k_hydrol': 0}


KD1 ={'Cisatracurium': 9.536462586977509e-09, 'Vecuronium': 1.5633649156537767e-08, 'Rocuronium': 1.5696005893784873e-08}
KD2 ={'Cisatracurium': 3.578888037521186e-05, 'Vecuronium': 1.673530315883117e-05, 'Rocuronium': 1.7417560431647462e-07}
k_dissD ={'Cisatracurium': 1.603754734028457, 'Vecuronium': 2.0961062124967484, 'Rocuronium': 19.14239545852433}
parameters ={'k_dissD1': 19.14239545852433, 'k_dissD2': 19.14239545852433, 'k_assocD1': 1219571118.1596918, 'k_assocD2': 109902850.82486562, 'k_dissA1': 2483.2168935258946, 'k_dissA2': 2483.2168935258946, 'k_assocA1': 15803263275.894985, 'k_assocA2': 15803263275.894985, 'k_close': 2625766.195293611, 'k_open': 890435.9792882534, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 2483.2168935258946, 'k_assocA_ast': 15803263275.894985, 'R_total': 7.75e-05, 'gamma': 8.570592247474444, 'ARA50': 4.505586453063074e-08, 'k_hydrol': 0}

# k_diss_ast と k_assoc_ast を追加
# completed 2022-03-09 08:48:57.710029
KD1 ={'Cisatracurium': 9.668556452464049e-09, 'Vecuronium': 1.5961738579908313e-08, 'Rocuronium': 1.5474565738997622e-08}
KD2 ={'Cisatracurium': 5.057099495898147e-06, 'Vecuronium': 2.788512937642756e-06, 'Rocuronium': 2.3064518356710784e-07}
k_dissD ={'Cisatracurium': 2.1653805286389485, 'Vecuronium': 2.488141472746166, 'Rocuronium': 18.12612160585105}
parameters ={'k_dissD1': 18.12612160585105, 'k_dissD2': 18.12612160585105, 'k_assocD1': 1171349290.9317133, 'k_assocD2': 78588771.39993313, 'k_dissA1': 17781.900922879282, 'k_dissA2': 17781.900922879282, 'k_assocA1': 17066833529.535168, 'k_assocA2': 17066833529.535168, 'k_close': 97753.04067100649, 'k_open': 138838.6031043926, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 27163.149023947524, 'k_assocA_ast': 346814804390.74646, 'R_total': 7.75e-05, 'gamma': 8.892889086107736, 'ARA50': 4.497945038647834e-08, 'k_hydrol': 12000}

# k_diss_ast と k_assoc_ast を追加 (W=0.5に変更)
# completed 2022-03-20 03:52:07.803013
KD1 ={'Cisatracurium': 1.034409444752981e-08, 'Vecuronium': 1.628433989431921e-08, 'Rocuronium': 1.644804703152269e-08}
KD2 ={'Cisatracurium': 6.021832783924257e-07, 'Vecuronium': 4.632857852467802e-06, 'Rocuronium': 2.584586304144237e-07}
k_dissD ={'Cisatracurium': 2.544546302567778, 'Vecuronium': 1.9811515157412132, 'Rocuronium': 18.989090609723604}
parameters ={'k_dissD1': 18.989090609723604, 'k_dissD2': 18.989090609723604, 'k_assocD1': 1154489075.4100473, 'k_assocD2': 73470522.45566604, 'k_dissA1': 12854.112322413628, 'k_dissA2': 12854.112322413628, 'k_assocA1': 8910662604.115166, 'k_assocA2': 8910662604.115166, 'k_close': 167048.98725751895, 'k_open': 43616.55283057612, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 36897.60014433128, 'k_assocA_ast': 1420297211850.9539, 'R_total': 7.75e-05, 'gamma': 11.480758941574257, 'ARA50': 3.332004781147588e-08, 'k_hydrol': 12000}

# completed 2022-03-20 13:02:36.005234
KD1 ={'Cisatracurium': 9.69982240680024e-09, 'Vecuronium': 1.7408767077982924e-08, 'Rocuronium': 1.6661889460575417e-08}
KD2 ={'Cisatracurium': 4.446925663816394e-07, 'Vecuronium': 9.3570834937567e-07, 'Rocuronium': 1.777810242472388e-07}
k_dissD ={'Cisatracurium': 2.3649819850297997, 'Vecuronium': 2.025908246069257, 'Rocuronium': 19.764053182916655}
parameters ={'k_dissD1': 19.764053182916655, 'k_dissD2': 19.764053182916655, 'k_assocD1': 1186183189.4684832, 'k_assocD2': 111170769.02105664, 'k_dissA1': 5860.967981061105, 'k_dissA2': 5860.967981061105, 'k_assocA1': 30255387662.99366, 'k_assocA2': 30255387662.99366, 'k_close': 66938.09969019261, 'k_open': 100982.39303105656, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 19106.96509147408, 'k_assocA_ast': 25471235081.13891, 'R_total': 7.75e-05, 'gamma': 12.893233319903132, 'ARA50': 4.668197728951196e-08, 'k_hydrol': 0}

# completed 2022-03-20 20:28:10.275971
KD1 ={'Cisatracurium': 1.0308426925350008e-08, 'Vecuronium': 1.664220403245571e-08, 'Rocuronium': 6.0944427680738645e-09}
KD2 ={'Cisatracurium': 7.050314362804834e-07, 'Vecuronium': 6.73599464434534e-07, 'Rocuronium': 7.037550034194276e-08}
k_dissD ={'Cisatracurium': 0.14370996387475204, 'Vecuronium': 3.6767534527116285e-08, 'Rocuronium': 26.3474102387899}
parameters ={'k_dissD1': 26.3474102387899, 'k_dissD2': 26.3474102387899, 'k_assocD1': 4323186096.161658, 'k_assocD2': 374383274.1617786, 'k_dissA1': 26547.10206275673, 'k_dissA2': 26547.10206275673, 'k_assocA1': 29702156495.89326, 'k_assocA2': 29702156495.89326, 'k_close': 97080.80322860264, 'k_open': 106369.21429426268, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 18577.598825634628, 'k_assocA_ast': 7601696860.770198, 'R_total': 7.75e-05, 'gamma': 10.991968996212707, 'ARA50': 7.351562834377602e-08, 'k_hydrol': 0}

# completed 2022-03-20 23:30:46.972415
KD1 ={'Cisatracurium': 1.0400000002691401e-08, 'Vecuronium': 1.4099999999119918e-08, 'Rocuronium': 1.499985879640034e-08}
KD2 ={'Cisatracurium': 7.330000000368849e-07, 'Vecuronium': 3.8299999974392455e-06, 'Rocuronium': 8.369958412167585e-08}
k_dissD ={'Cisatracurium': 2.000000000145255, 'Vecuronium': 2.00000000002891, 'Rocuronium': 40.00032177770754}
parameters ={'k_dissD1': 40.00032177770754, 'k_dissD2': 40.00032177770754, 'k_assocD1': 2666713221.8142476, 'k_assocD2': 477903471.0561791, 'k_dissA1': 17999.983838495824, 'k_dissA2': 17999.983838495824, 'k_assocA1': 30000139618.501778, 'k_assocA2': 30000139618.501778, 'k_close': 80001.37291626896, 'k_open': 79999.8618178134, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 17999.7855171922, 'k_assocA_ast': 29999986702.01905, 'R_total': 7.75e-05, 'gamma': 12.999999999997268, 'ARA50': 8.499999994759966e-08, 'k_hydrol': 0}

# completed 2022-03-21 10:16:10.736725
KD1 ={'Cisatracurium': 1.0355915961236736e-08, 'Vecuronium': 1.7083597668680955e-08, 'Rocuronium': 1.722064627850279e-08}
KD2 ={'Cisatracurium': 4.194418943350845e-07, 'Vecuronium': 4.764357923116222e-07, 'Rocuronium': 1.5768243860116048e-07}
k_dissD ={'Cisatracurium': 2.376152353871036, 'Vecuronium': 2.0363559063576346, 'Rocuronium': 20.465258361608818}
parameters ={'k_dissD1': 20.465258361608818, 'k_dissD2': 20.465258361608818, 'k_assocD1': 1188414071.7271688, 'k_assocD2': 129787809.87382701, 'k_dissA1': 4122.5323449839425, 'k_dissA2': 4122.5323449839425, 'k_assocA1': 23099268204.3386, 'k_assocA2': 23099268204.3386, 'k_close': 71460.094893761, 'k_open': 70943.66000875949, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 20811.014183732972, 'k_assocA_ast': 35245202175.4543, 'R_total': 7.75e-05, 'gamma': 12.459881959865482, 'ARA50': 4.261824987481163e-08, 'k_hydrol': 0}

# completed 2022-03-21 14:34:01.168804
KD1 ={'Cisatracurium': 1.0143210349668905e-08, 'Vecuronium': 1.5762258715603247e-08, 'Rocuronium': 1.4840387139195245e-08}
KD2 ={'Cisatracurium': 1.3267394131608501e-06, 'Vecuronium': 8.997825258369913e-07, 'Rocuronium': 2.479630466221068e-07}
k_dissD ={'Cisatracurium': 2.449990357403544, 'Vecuronium': 1.8693012926638324, 'Rocuronium': 19.290265978714356}
parameters ={'k_dissD1': 19.290265978714356, 'k_dissD2': 19.290265978714356, 'k_assocD1': 1299849242.3264651, 'k_assocD2': 77794922.43500513, 'k_dissA1': 14120.754283862208, 'k_dissA2': 14120.754283862208, 'k_assocA1': 3276064683.3935933, 'k_assocA2': 3276064683.3935933, 'k_close': 337786.2922992001, 'k_open': 25461.555642142925, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 101471.09320403091, 'k_assocA_ast': 1469954999512.7903, 'R_total': 7.75e-05, 'gamma': 10.77486744808005, 'ARA50': 1.2846250075466374e-08, 'k_hydrol': 1.82e+03}

##################################################
# k_diss_ast と k_assoc_ast を追加
#completed 2022-03-09 08:48:57.710029
KD1 ={'Cisatracurium': 9.668556452464049e-09, 'Vecuronium': 1.5961738579908313e-08, 'Rocuronium': 1.5474565738997622e-08}
KD2 ={'Cisatracurium': 5.057099495898147e-06, 'Vecuronium': 2.788512937642756e-06, 'Rocuronium': 2.3064518356710784e-07}
k_dissD ={'Cisatracurium': 2.1653805286389485, 'Vecuronium': 2.488141472746166, 'Rocuronium': 18.12612160585105}
parameters ={'k_dissD1': 18.12612160585105, 'k_dissD2': 18.12612160585105, 'k_assocD1': 1171349290.9317133, 'k_assocD2': 78588771.39993313, 'k_dissA1': 17781.900922879282, 'k_dissA2': 17781.900922879282, 'k_assocA1': 17066833529.535168, 'k_assocA2': 17066833529.535168, 'k_close': 97753.04067100649, 'k_open': 138838.6031043926, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 27163.149023947524, 'k_assocA_ast': 346814804390.74646, 'R_total': 7.75e-05, 'gamma': 8.892889086107736, 'ARA50': 4.497945038647834e-08, 'k_hydrol': 1.2e+04}

# completed 2022-03-24 19:24:02.373144
KD1 ={'Cisatracurium': 9.629798105298265e-09, 'Vecuronium': 1.5325568941761796e-08, 'Rocuronium': 1.5073763186206565e-08}
KD2 ={'Cisatracurium': 4.286441803971688e-06, 'Vecuronium': 1.1617264822326005e-06, 'Rocuronium': 2.945560409926173e-07}
k_dissD ={'Cisatracurium': 2.14517157317503, 'Vecuronium': 2.2974024128065538, 'Rocuronium': 10.451307735376528}
parameters ={'k_dissD1': 10.451307735376528, 'k_dissD2': 10.451307735376528, 'k_assocD1': 693344296.7274507, 'k_assocD2': 35481559.6385561, 'k_dissA1': 9262.258958784652, 'k_dissA2': 9262.258958784652, 'k_assocA1': 8425455380.460231, 'k_assocA2': 8425455380.460231, 'k_close': 138251.34406248163, 'k_open': 291365.3978321612, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 50596.41035660244, 'k_assocA_ast': 4256024399389.7583, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.96693773802085, 'ARA50': 4.341190447265628e-08}

# completed 2022-03-25 04:26:59.254641
KD1 ={'Cisatracurium': 9.90012387180508e-09, 'Vecuronium': 1.6204926090163995e-08, 'Rocuronium': 1.5743550481158863e-08}
KD2 ={'Cisatracurium': 17.106427344380624, 'Vecuronium': 2.1051549131070125e-06, 'Rocuronium': 2.6307801555469207e-07}
k_dissD ={'Cisatracurium': 0.1906246693045497, 'Vecuronium': 0.3019436208148529, 'Rocuronium': 10.292617243692339}
parameters ={'k_dissD1': 10.292617243692339, 'k_dissD2': 10.292617243692339, 'k_assocD1': 653767220.8063903, 'k_assocD2': 39123821.20562475, 'k_dissA1': 14796.432077912472, 'k_dissA2': 14796.432077912472, 'k_assocA1': 8050756140.04903, 'k_assocA2': 8050756140.04903, 'k_close': 126236.58466941798, 'k_open': 32454.09450281532, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 49909.07042139952, 'k_assocA_ast': 990941312750.2648, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.626046146800597, 'ARA50': 2.15461655305664e-08}

# completed 2022-03-27 07:05:53.699600
KD1 ={'Cisatracurium': 8.549727211252733e-09, 'Vecuronium': 1.6513891190192963e-08, 'Rocuronium': 1.79758629860244e-08}
KD2 ={'Cisatracurium': 0.033324356479662094, 'Vecuronium': 3.833714994058234e-05, 'Rocuronium': 3.3747856883554535e-07}
k_dissD ={'Cisatracurium': 1.9665750079807534, 'Vecuronium': 1.4378547039108378, 'Rocuronium': 8.409663882987791}
parameters ={'k_dissD1': 8.409663882987791, 'k_dissD2': 8.409663882987791, 'k_assocD1': 467830884.6438142, 'k_assocD2': 24919104.973109726, 'k_dissA1': 20585.01613308552, 'k_dissA2': 20585.01613308552, 'k_assocA1': 15269845510.24733, 'k_assocA2': 15269845510.24733, 'k_close': 32072.49685511357, 'k_open': 39912.73378222541, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 27672.62385062837, 'k_assocA_ast': 498921997265.79724, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.763673146479508, 'ARA50': 5.997413182319587e-08}

# completed 2022-03-28 06:21:20.913095
KD1 ={'Cisatracurium': 9.817437689428572e-09, 'Vecuronium': 1.5587989595058566e-08, 'Rocuronium': 1.5810446877124713e-08}
KD2 ={'Cisatracurium': 0.19717717929165712, 'Vecuronium': 2.972863515470328e-06, 'Rocuronium': 2.677902086811786e-07}
k_dissD ={'Cisatracurium': 1.2153959668796062, 'Vecuronium': 1.443085163817064, 'Rocuronium': 10.223714932262093}
parameters ={'k_dissD1': 10.223714932262093, 'k_dissD2': 10.223714932262093, 'k_assocD1': 646643008.3677291, 'k_assocD2': 38178075.9745181, 'k_dissA1': 21251.781469478698, 'k_dissA2': 21251.781469478698, 'k_assocA1': 23016042131.311935, 'k_assocA2': 23016042131.311935, 'k_close': 54694.28266417989, 'k_open': 113479.38532221339, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 29204.28705552889, 'k_assocA_ast': 474623001653.3065, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.516731909363845, 'ARA50': 6.418517836354723e-08}


### 03-24 19:24 のものを採用 ###############################################
# completed 2022-03-24 19:24:02.373144
KD1 ={'Cisatracurium': 9.629798105298265e-09, 'Vecuronium': 1.5325568941761796e-08, 'Rocuronium': 1.5073763186206565e-08}
KD2 ={'Cisatracurium': 4.286441803971688e-06, 'Vecuronium': 1.1617264822326005e-06, 'Rocuronium': 2.945560409926173e-07}
k_dissD ={'Cisatracurium': 2.14517157317503, 'Vecuronium': 2.2974024128065538, 'Rocuronium': 10.451307735376528}
parameters ={'k_dissD1': 10.451307735376528, 'k_dissD2': 10.451307735376528, 'k_assocD1': 693344296.7274507, 'k_assocD2': 35481559.6385561, 'k_dissA1': 9262.258958784652, 'k_dissA2': 9262.258958784652, 'k_assocA1': 8425455380.460231, 'k_assocA2': 8425455380.460231, 'k_close': 138251.34406248163, 'k_open': 291365.3978321612, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 50596.41035660244, 'k_assocA_ast': 4256024399389.7583, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.96693773802085, 'ARA50': 4.341190447265628e-08}

# completed 2022-07-12 12:54:27.082741
KD1 ={'Cisatracurium': 9.534302103012355e-09, 'Vecuronium': 1.5629930063911692e-08, 'Rocuronium': 1.5536263429003486e-08}
KD2 ={'Cisatracurium': 3.444309016913882e-05, 'Vecuronium': 0.00012000687738664095, 'Rocuronium': 2.2579042883815623e-07}
k_dissD ={'Cisatracurium': 0.9842617920901606, 'Vecuronium': 1.9407205018264673, 'Rocuronium': 10.53284358249978}
parameters ={'k_dissD1': 10.53284358249978, 'k_dissD2': 10.53284358249978, 'k_assocD1': 677952174.9635632, 'k_assocD2': 46648760.253914885, 'k_dissA1': 7900.916617635242, 'k_dissA2': 7900.916617635242, 'k_assocA1': 8137233714.993742, 'k_assocA2': 8137233714.993742, 'k_close': 184798.78390762096, 'k_open': 62352.07968518423, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 13887.921885892343, 'k_assocA_ast': 874466837172.6584, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.648707412338139, 'ARA50': 3.329756163605207e-08}

# completed 2022-07-13 13:14:54.539597
KD1 ={'Cisatracurium': 9.847059724192103e-09, 'Vecuronium': 1.6448969800184704e-08, 'Rocuronium': 1.717172992401528e-08}
KD2 ={'Cisatracurium': 0.4281594668958286, 'Vecuronium': 1.4654321339596013e-06, 'Rocuronium': 2.734248125293701e-07}
k_dissD ={'Cisatracurium': 1.0901361379641081, 'Vecuronium': 4.791606189267922, 'Rocuronium': 16.386576147382485}
parameters ={'k_dissD1': 16.386576147382485, 'k_dissD2': 16.386576147382485, 'k_assocD1': 954276372.8461201, 'k_assocD2': 59930830.69453439, 'k_dissA1': 1559.2869110787367, 'k_dissA2': 1559.2869110787367, 'k_assocA1': 3465672604.2502084, 'k_assocA2': 3465672604.2502084, 'k_close': 16959.928505215594, 'k_open': 3985.4595202453543, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 26170.198100514917, 'k_assocA_ast': 1794718848789.4294, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.706490227869532, 'ARA50': 1.3970661426200806e-08}

# completed 2022-07-13 22:22:42.040461
KD1 ={'Cisatracurium': 1.0610983907613435e-08, 'Vecuronium': 1.697658268972347e-08, 'Rocuronium': 1.4410804089820597e-08}
KD2 ={'Cisatracurium': 0.4557516577251229, 'Vecuronium': 2.7661468110777006e-06, 'Rocuronium': 2.2941588843831992e-07}
k_dissD ={'Cisatracurium': 1.0986116471431344, 'Vecuronium': 3.5309175262002466, 'Rocuronium': 30.5078104951988}
parameters ={'k_dissD1': 30.5078104951988, 'k_dissD2': 30.5078104951988, 'k_assocD1': 2117009592.5978684, 'k_assocD2': 132980373.34236787, 'k_dissA1': 1483.8579293584335, 'k_dissA2': 1483.8579293584335, 'k_assocA1': 4601326820.670194, 'k_assocA2': 4601326820.670194, 'k_close': 15121.839444016388, 'k_open': 4272.846680904083, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 22959.986733893526, 'k_assocA_ast': 1723505602557.69, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.037197981098515, 'ARA50': 1.6269929609502095e-08}

# completed 2022-07-14 05:32:08.946557
KD1 ={'Cisatracurium': 1.0199864382392455e-08, 'Vecuronium': 1.63326138631187e-08, 'Rocuronium': 1.2206681386788568e-08}
KD2 ={'Cisatracurium': 3.600656361587276e-05, 'Vecuronium': 1.582169117889529e-06, 'Rocuronium': 1.757597892027834e-07}
k_dissD ={'Cisatracurium': 4.025637540308966, 'Vecuronium': 5.362575574082428, 'Rocuronium': 61.536067443872156}
parameters ={'k_dissD1': 61.536067443872156, 'k_dissD2': 61.536067443872156, 'k_assocD1': 5041179129.19996, 'k_assocD2': 350114595.1698584, 'k_dissA1': 2617.9208834963138, 'k_dissA2': 2617.9208834963138, 'k_assocA1': 5900524281.42549, 'k_assocA2': 5900524281.42549, 'k_close': 42439.67297830609, 'k_open': 10564.1299653187, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 16995.07660724746, 'k_assocA_ast': 924312680512.331, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.044031006746916, 'ARA50': 1.8223902532318316e-08}

# completed 2022-07-14 22:13:49.823129
KD1 ={'Cisatracurium': 1.0299651793469129e-08, 'Vecuronium': 1.6632106386575577e-08, 'Rocuronium': 9.481802237688941e-09}
KD2 ={'Cisatracurium': 0.0021769473595851245, 'Vecuronium': 1.7407121075888064e-06, 'Rocuronium': 1.322897886756174e-07}
k_dissD ={'Cisatracurium': 2.2864829324042955, 'Vecuronium': 5.269174838788859, 'Rocuronium': 364.04948339169243}
parameters ={'k_dissD1': 364.04948339169243, 'k_dissD2': 364.04948339169243, 'k_assocD1': 38394545073.36619, 'k_assocD2': 2751909176.3338127, 'k_dissA1': 10281.044609092829, 'k_dissA2': 10281.044609092829, 'k_assocA1': 10907983148.679544, 'k_assocA2': 10907983148.679544, 'k_close': 66956.83634018821, 'k_open': 6483.038328704537, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 23896.43189987509, 'k_assocA_ast': 280193227953.51056, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.491904028690318, 'ARA50': 9.969605321521232e-09}

# completed 2022-07-15 00:37:51.783891
KD1 ={'Cisatracurium': 1.4555931552140537e-08, 'Vecuronium': 2.331772602281531e-08, 'Rocuronium': 2.9622097499310487e-08}
KD2 ={'Cisatracurium': 1.6565252813478773e-06, 'Vecuronium': 8.695710717920896e-07, 'Rocuronium': 2.6089582438573886e-07}
k_dissD ={'Cisatracurium': 5.401612105296842, 'Vecuronium': 5.010087572230232, 'Rocuronium': 50.652961868752385}
parameters ={'k_dissD1': 50.652961868752385, 'k_dissD2': 50.652961868752385, 'k_assocD1': 1709972154.0627375, 'k_assocD2': 194150143.9818413, 'k_dissA1': 1428.1914873409985, 'k_dissA2': 1428.1914873409985, 'k_assocA1': 3262167985.353923, 'k_assocA2': 3262167985.353923, 'k_close': 34658.01702131481, 'k_open': 4614.853202441039, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 35580.73112917073, 'k_assocA_ast': 708881389539.2799, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.024887298006625, 'ARA50': 1.0671226809822258e-08}

# completed 2022-07-15 05:48:11.874886
KD1 ={'Cisatracurium': 9.765427407488298e-09, 'Vecuronium': 1.626708427898598e-08, 'Rocuronium': 9.077777843179641e-09}
KD2 ={'Cisatracurium': 7.084036161122936e-06, 'Vecuronium': 2.809526721159949e-06, 'Rocuronium': 1.3220543638757682e-07}
k_dissD ={'Cisatracurium': 2.4626683418437096, 'Vecuronium': 3.837786935329801, 'Rocuronium': 326.55288412399767}
parameters ={'k_dissD1': 326.55288412399767, 'k_dissD2': 326.55288412399767, 'k_assocD1': 35972777673.70623, 'k_assocD2': 2470041270.970635, 'k_dissA1': 14917.36177489205, 'k_dissA2': 14917.36177489205, 'k_assocA1': 11258422322.739908, 'k_assocA2': 11258422322.739908, 'k_close': 106914.00194407623, 'k_open': 30607.27886456053, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 68237.71158834519, 'k_assocA_ast': 533601662209.22516, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.002807923840116, 'ARA50': 1.6498299303888524e-08}

# completed 2022-07-15 17:18:43.664135
KD1 ={'Cisatracurium': 1.0109805691910367e-08, 'Vecuronium': 1.6280790204125125e-08, 'Rocuronium': 8.82902150442357e-09}
KD2 ={'Cisatracurium': 2.240430516985084e-06, 'Vecuronium': 1.6363752987352029e-06, 'Rocuronium': 1.457010886725474e-07}
k_dissD ={'Cisatracurium': 2.721253364858986, 'Vecuronium': 5.017672976420321, 'Rocuronium': 338.11723223612114}
parameters ={'k_dissD1': 338.11723223612114, 'k_dissD2': 338.11723223612114, 'k_assocD1': 38296116060.73398, 'k_assocD2': 2320622552.0799985, 'k_dissA1': 8214.922547797634, 'k_dissA2': 8214.922547797634, 'k_assocA1': 6419626416.45391, 'k_assocA2': 6419626416.45391, 'k_close': 294846.12995021994, 'k_open': 11907.312541673782, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 64126.33508094169, 'k_assocA_ast': 2057857531663.099, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 8.990525464159624, 'ARA50': 7.235084580124615e-09}

# completed 2022-07-16 06:34:48.738819
KD1 ={'Cisatracurium': 9.852006994349913e-09, 'Vecuronium': 1.6486028251310167e-08, 'Rocuronium': 8.296832000997867e-09}
KD2 ={'Cisatracurium': 1.1315129505062143e-06, 'Vecuronium': 2.0423516787916742e-06, 'Rocuronium': 1.1982839035870667e-07}
k_dissD ={'Cisatracurium': 1.0009065540536821, 'Vecuronium': 0.9997252241626196, 'Rocuronium': 361.02662987500355}
parameters ={'k_dissD1': 361.02662987500355, 'k_dissD2': 361.02662987500355, 'k_assocD1': 43513792955.1403, 'k_assocD2': 3012863886.3817596, 'k_dissA1': 8110.371695144396, 'k_dissA2': 8110.371695144396, 'k_assocA1': 7684468819.820865, 'k_assocA2': 7684468819.820865, 'k_close': 549195.8746564342, 'k_open': 24280.171959400966, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 157704.7012307386, 'k_assocA_ast': 2315560413466.6025, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.451176890345478, 'ARA50': 5.9851278181553775e-09}

# completed 2022-07-22 06:05:11.666682
KD1 ={'Cisatracurium': 1.1574244341076841e-08, 'Vecuronium': 1.8684087204405705e-08, 'Rocuronium': 1.2395525420242414e-07}
KD2 ={'Cisatracurium': 3.1659401783251636e-07, 'Vecuronium': 4.016940285489856e-07, 'Rocuronium': 1.008682601987508e-08}
k_dissD ={'Cisatracurium': 0.9971777072225768, 'Vecuronium': 0.9990977839162385, 'Rocuronium': 390.1902980852085}
parameters ={'k_dissD1': 390.1902980852085, 'k_dissD2': 390.1902980852085, 'k_assocD1': 3147831857.518612, 'k_assocD2': 38683159332.41811, 'k_dissA1': 20789.623486481396, 'k_dissA2': 20789.623486481396, 'k_assocA1': 46233365489.54345, 'k_assocA2': 46233365489.54345, 'k_close': 454224.8509541771, 'k_open': 4569.1648287184935, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 9712.601422620164, 'k_assocA_ast': 1059794758181.2655, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 14.110081067485519, 'ARA50': 1.679547786422919e-08}


#########################################################################
# completed 2022-07-15 05:48:11.874886
KD1 ={'Cisatracurium': 9.765427407488298e-09, 'Vecuronium': 1.626708427898598e-08, 'Rocuronium': 9.077777843179641e-09}
KD2 ={'Cisatracurium': 7.084036161122936e-06, 'Vecuronium': 2.809526721159949e-06, 'Rocuronium': 1.3220543638757682e-07}
k_dissD ={'Cisatracurium': 2.4626683418437096, 'Vecuronium': 3.837786935329801, 'Rocuronium': 326.55288412399767}
parameters ={'k_dissD1': 326.55288412399767, 'k_dissD2': 326.55288412399767, 'k_assocD1': 35972777673.70623, 'k_assocD2': 2470041270.970635, 'k_dissA1': 14917.36177489205, 'k_dissA2': 14917.36177489205, 'k_assocA1': 11258422322.739908, 'k_assocA2': 11258422322.739908, 'k_close': 106914.00194407623, 'k_open': 30607.27886456053, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 68237.71158834519, 'k_assocA_ast': 533601662209.22516, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.002807923840116, 'ARA50': 1.6498299303888524e-08}


# completed 2022-07-14 05:32:08.946557
KD1 ={'Cisatracurium': 1.0199864382392455e-08, 'Vecuronium': 1.63326138631187e-08, 'Rocuronium': 1.2206681386788568e-08}
KD2 ={'Cisatracurium': 3.600656361587276e-05, 'Vecuronium': 1.582169117889529e-06, 'Rocuronium': 1.757597892027834e-07}
k_dissD ={'Cisatracurium': 4.025637540308966, 'Vecuronium': 5.362575574082428, 'Rocuronium': 61.536067443872156}
parameters ={'k_dissD1': 61.536067443872156, 'k_dissD2': 61.536067443872156, 'k_assocD1': 5041179129.19996, 'k_assocD2': 350114595.1698584, 'k_dissA1': 2617.9208834963138, 'k_dissA2': 2617.9208834963138, 'k_assocA1': 5900524281.42549, 'k_assocA2': 5900524281.42549, 'k_close': 42439.67297830609, 'k_open': 10564.1299653187, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 16995.07660724746, 'k_assocA_ast': 924312680512.331, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.044031006746916, 'ARA50': 1.8223902532318316e-08}


==> simulation/minimized_parameters_cyclic_w_kdissD.py <==
# completed 2023-10-20 18:24:09.067025
KD1 ={'Cisatracurium': 1.0079780933991271e-08, 'Vecuronium': 1.643626019432329e-08, 'Rocuronium': 1.2204955102652396e-08}
KD2 ={'Cisatracurium': 4.7358487382086674e-06, 'Vecuronium': 1.6603882248873886e-06, 'Rocuronium': 1.8213093554883373e-07}
k_dissD ={'Cisatracurium': [3.066983206448132, 4.893643117083531], 'Vecuronium': [3.9120620381625004, 5.519359007844822], 'Rocuronium': [57.671743247859496, 72.53981075060821]}
parameters ={'k_dissD1': 57.671743247859496, 'k_dissD2': 72.53981075060821, 'k_assocD1': 4725272871.780266, 'k_assocD2': 398283852.94357926, 'k_dissA1': 2991.9306581056244, 'k_dissA2': 2991.9306581056244, 'k_assocA1': 6045945320.387322, 'k_assocA2': 6045945320.387322, 'k_close': 44653.96986976606, 'k_open': 10397.342732502464, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': 17939.48437934043, 'k_assocA_ast': 936783643896.5494, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.400023734982245, 'ARA50': 1.8220875210047364e-08}



==> simulation/minimized_parameters_reciprocal.py <==
KD1 ={'Cisatracurium': 1.1935906107142721e-08, 'Vecuronium': 2.0675199837389026e-08, 'Rocuronium': 2.6793867708478695e-08}
KD2 ={'Cisatracurium': 2.4147141621757596e-06, 'Vecuronium': 1.975795110229988e-05, 'Rocuronium': 2.2199619091376474e-07}
k_dissD ={'Cisatracurium': 2.6154208221357265, 'Vecuronium': 2.2966086067900697, 'Rocuronium': 16.189362563602273}
parameters ={'k_dissD1': 16.189362563602273, 'k_dissD2': 16.189362563602273, 'k_assocD1': 604218948.1468285, 'k_assocD2': 72926307.86575565, 'k_dissA1': 949.0753041193441, 'k_dissA2': 949.0753041193441, 'k_assocA1': 39803663443.188934, 'k_assocA2': 39803663443.188934, 'k_close': 1729708.2708872554, 'k_open': 15964328.177883755, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'R_total': 7.75e-05, 'gamma': 10.898731347270058, 'ARA50': 3.1616275117365893e-07, 'k_hydrol': 12000}

KD1 ={'Cisatracurium': 1.1155951672835531e-08, 'Vecuronium': 1.8512619549301048e-08, 'Rocuronium': 1.916487844981879e-08}
KD2 ={'Cisatracurium': 9.43568473043547e-07, 'Vecuronium': 8.849410500847271e-07, 'Rocuronium': 1.8466887549633282e-07}
k_dissD ={'Cisatracurium': 2.647937240887536, 'Vecuronium': 1.7262764009568838, 'Rocuronium': 18.287846967009596}
parameters ={'k_dissD1': 18.287846967009596, 'k_dissD2': 18.287846967009596, 'k_assocD1': 954237566.1235938, 'k_assocD2': 99030477.75569932, 'k_dissA1': 1566.3532666076724, 'k_dissA2': 1566.3532666076724, 'k_assocA1': 279296188945.3935, 'k_assocA2': 279296188945.3935, 'k_close': 130914.63769030718, 'k_open': 2804295.6486642268, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'R_total': 7.75e-05, 'gamma': 14.527238163736602, 'ARA50': 6.094221421517757e-07, 'k_hydrol': 12000}

# completed 2022-03-27 14:14:08.053381
KD1 ={'Cisatracurium': 2.721151771983455e-08, 'Vecuronium': 1.8462831063852345e-08, 'Rocuronium': 2.4643613123788467e-08}
KD2 ={'Cisatracurium': 2.9325994250068083e-08, 'Vecuronium': 1.3055480710599112e-05, 'Rocuronium': 1.736614619114997}
k_dissD ={'Cisatracurium': 2.4068861212478216, 'Vecuronium': 1.8845792629830884, 'Rocuronium': 2.4972637613437474}
parameters ={'k_dissD1': 2.4972637613437474, 'k_dissD2': 2.4972637613437474, 'k_assocD1': 101335130.88359353, 'k_assocD2': 1.4380068749026125, 'k_dissA1': 23932.343974824795, 'k_dissA2': 23932.343974824795, 'k_assocA1': 823411723.6377298, 'k_assocA2': 823411723.6377298, 'k_close': 19866.630680893875, 'k_open': 242293.75921198484, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 5.626609319086841, 'ARA50': 5.418333939530358e-08}

# completed 2022-03-28 01:54:59.759140
KD1 ={'Cisatracurium': 1.0621633745521418e-08, 'Vecuronium': 1.767813212793666e-08, 'Rocuronium': 2.006576333137753e-08}
KD2 ={'Cisatracurium': 7.951487858895042e-07, 'Vecuronium': 5.826094730711519e-07, 'Rocuronium': 1.8061217692318714e-07}
k_dissD ={'Cisatracurium': 2.6199873033869285, 'Vecuronium': 1.788097889872743, 'Rocuronium': 9.971669392323147}
parameters ={'k_dissD1': 9.971669392323147, 'k_dissD2': 9.971669392323147, 'k_assocD1': 496949417.15624154, 'k_assocD2': 55210393.685493395, 'k_dissA1': 876.9843039926657, 'k_dissA2': 876.9843039926657, 'k_assocA1': 263574244119.1633, 'k_assocA2': 263574244119.1633, 'k_close': 101740.48474024048, 'k_open': 3329221.9688075604, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 16.154080933259173, 'ARA50': 6.414274026327225e-07}

# completed 2022-07-12 03:29:25.763609
KD1 ={'Cisatracurium': 9.609860048017714e-09, 'Vecuronium': 1.5589204397122636e-08, 'Rocuronium': 1.6040475192911713e-08}
KD2 ={'Cisatracurium': 0.000171463782539502, 'Vecuronium': 2.177506894413938e-06, 'Rocuronium': 1.7476287263563443e-07}
k_dissD ={'Cisatracurium': 1.6412455469476268, 'Vecuronium': 2.3694531367806904, 'Rocuronium': 10.927906549278232}
parameters ={'k_dissD1': 10.927906549278232, 'k_dissD2': 10.927906549278232, 'k_assocD1': 681270749.017914, 'k_assocD2': 62529909.153313, 'k_dissA1': 216.0054255617518, 'k_dissA2': 216.0054255617518, 'k_assocA1': 22021187973.44877, 'k_assocA2': 22021187973.44877, 'k_close': 63860.191474278785, 'k_open': 32725834.685811635, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.04037784783047, 'ARA50': 1.8576063937163735e-07}

# completed 2022-07-21 22:56:51.861013
KD1 ={'Cisatracurium': 1.0870983261070624e-08, 'Vecuronium': 1.753409925151113e-08, 'Rocuronium': 1.0712521774096266e-08}
KD2 ={'Cisatracurium': 3.9623323738520336e-07, 'Vecuronium': 4.3890804025150456e-07, 'Rocuronium': 8.314704541964542e-08}
k_dissD ={'Cisatracurium': 3.059223234190504, 'Vecuronium': 1.6883286244966413, 'Rocuronium': 347.7278331973988}
parameters ={'k_dissD1': 347.7278331973988, 'k_dissD2': 347.7278331973988, 'k_assocD1': 32459941788.704926, 'k_assocD2': 4182082856.250717, 'k_dissA1': 1027.0405646431007, 'k_dissA2': 1027.0405646431007, 'k_assocA1': 40042171136.14852, 'k_assocA2': 40042171136.14852, 'k_close': 50538.85005724778, 'k_open': 3075516.5557386624, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 13.073983632236727, 'ARA50': 1.7553961257991517e-07}

# completed 2022-07-22 20:39:01.234400
KD1 ={'Cisatracurium': 1.5332297704079326e-08, 'Vecuronium': 2.502169601605588e-08, 'Rocuronium': 3.3841328246939866e-08}
KD2 ={'Cisatracurium': 7.01750629054772e-07, 'Vecuronium': 5.976098166450994e-07, 'Rocuronium': 2.164437173508921e-07}
k_dissD ={'Cisatracurium': 2.620347520956846, 'Vecuronium': 1.8582074906979897, 'Rocuronium': 56.390038335257934}
parameters ={'k_dissD1': 56.390038335257934, 'k_dissD2': 56.390038335257934, 'k_assocD1': 1666306887.3591585, 'k_assocD2': 260529799.73468155, 'k_dissA1': 908.617474104327, 'k_dissA2': 908.617474104327, 'k_assocA1': 15890180196.89176, 'k_assocA2': 15890180196.89176, 'k_close': 356378.632827977, 'k_open': 2862453.776183578, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 12.406009570685969, 'ARA50': 1.5214590520418102e-07}

# completed 2022-07-23 01:41:38.053316
KD1 ={'Cisatracurium': 4.748292751208705e-08, 'Vecuronium': 7.992723453042558e-08, 'Rocuronium': 8.490752532624847e-08}
KD2 ={'Cisatracurium': 3.141335313941919e-05, 'Vecuronium': 1.084747992361925e-05, 'Rocuronium': 2.0258937326606355e-07}
k_dissD ={'Cisatracurium': 3.5895185515579593, 'Vecuronium': 1.858004196701317, 'Rocuronium': 80.73682836753112}
parameters ={'k_dissD1': 80.73682836753112, 'k_dissD2': 80.73682836753112, 'k_assocD1': 950879536.9704643, 'k_assocD2': 398524498.4271622, 'k_dissA1': 727.7441967254917, 'k_dissA2': 727.7441967254917, 'k_assocA1': 13995909630.781824, 'k_assocA2': 13995909630.781824, 'k_close': 35075.47823094537, 'k_open': 41996642.22945363, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 16.831935921264993, 'ARA50': 2.8382082686801595e-07}

# completed 2022-07-25 04:53:34.394748
KD1 ={'Cisatracurium': 9.566587192160544e-09, 'Vecuronium': 1.5796686581035023e-08, 'Rocuronium': 1.2328559127461863e-08}
KD2 ={'Cisatracurium': 6.7480963094844265e-06, 'Vecuronium': 2.7567796118657353e-06, 'Rocuronium': 1.3740994633616819e-07}
k_dissD ={'Cisatracurium': 2.555880947524516, 'Vecuronium': 1.9097083467979787, 'Rocuronium': 64.68496634794067}
parameters ={'k_dissD1': 64.68496634794067, 'k_dissD2': 64.68496634794067, 'k_assocD1': 5246758009.527239, 'k_assocD2': 470744426.24183387, 'k_dissA1': 443.14812536571867, 'k_dissA2': 443.14812536571867, 'k_assocA1': 27995404869.864197, 'k_assocA2': 27995404869.864197, 'k_close': 22247260.401677318, 'k_open': 14809757826.911953, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.13738317185609, 'ARA50': 2.076183296906737e-07}



==> simulation/minimized_parameters_reciprocal_w_kdissD.py <==
# completed 2023-10-24 12:45:56.031420
KD1 ={'Cisatracurium': 9.568634577933503e-09, 'Vecuronium': 1.5596050549941262e-08, 'Rocuronium': 1.2387368126646896e-08}
KD2 ={'Cisatracurium': 4.702394291639039e-05, 'Vecuronium': 1.786305440216092e-06, 'Rocuronium': 1.3492609992219975e-07}
k_dissD ={'Cisatracurium': [2.6664189287003905, 2.6195749377041393], 'Vecuronium': [1.9013226421274574, 1.909013597850999], 'Rocuronium': [63.30489513660841, 70.0614992139877]}
parameters ={'k_dissD1': 63.30489513660841, 'k_dissD2': 70.0614992139877, 'k_assocD1': 5110439480.71835, 'k_assocD2': 519258314.39866805, 'k_dissA1': 442.23179686599207, 'k_dissA2': 442.23179686599207, 'k_assocA1': 26963751659.957417, 'k_assocA2': 26963751659.957417, 'k_close': 25859067.360931624, 'k_open': 64409422043.1675, 'k_dpls': 26, 'k_dmns': 0.13, 'k_dissA_ast': None, 'k_assocA_ast': None, 'k_hydrol': 12000, 'R_total': 7.75e-05, 'gamma': 9.042920506164286, 'ARA50': 2.0715875747962103e-07}


==> simulation/modules/concn_effect_relationship.py <==
# -*- coding: utf-8 -*-
"""
Competition Modelの場合の EC50 と gamma の変化を計算するプログラム
@author: hoshino
"""
import pandas as pd
import numpy as np
from modules.model_cyclic     import PostSynapticModel as CyclicModel
from modules.model_reciprocal import PostSynapticModel as ReciprocalModel
from modules.model_bindingmdl import PostSynapticModel as BindingModel
from modules.utility_tools import sigmoid_fitting

DEBUG = False # デバッグ用のフラグ

def concentration_effect_relationship(invivo_or_invitro,
                                      mdl_type, mdl_param, 
                                      free_fraction=1,
                                      fitting=False, 
                                      d_list = [],
                                      cal_time = None,
                                      ):
    """
    Parameters
    ----------
    invivo_or_invitro: select 'InVivo' or 'InVitro'
    mdl_type:  type of the model ('Cyclic' / 'Reciprocal' / 'BindingModel' )
    mdl_param: parameters of the model
    free_frac: free_fraction of NDNB (default 1)
    fitting:   if True, calculate C50 and gamma

    Returns
    -------
    
    """
    if DEBUG == True:
        print(f'Start calculation of {invivo_or_invitro} effects by {mdl_type} model')

    # モデルとパラメータの設定
    if invivo_or_invitro == 'InVivo':

        initACh = 7.75*(10**-6)
        parameters = mdl_param.copy()
        
    elif invivo_or_invitro == 'InVitro':            

        initACh = 7.75*(10**-3)
        parameters = mdl_param.copy()
        parameters['k_hydrol'] = 0

    MODEL = \
        {'Cyclic':       CyclicModel,
         'Reciprocal':   ReciprocalModel,
         'BindingModel': BindingModel
         }  

    model = MODEL[mdl_type](kinet=parameters, pnt=parameters)


    # 濃度反応関係の計算
    result = pd.DataFrame()
    
    if not d_list == []:
        D_list = d_list
    else:
        D_list = 10**np.linspace(-9 , -4, 101) # 濃度反応関係を計算する際の濃度刻み

    if cal_time == None:
        cal_time = 300

    for d in D_list:

        model.set_steady_state( d*free_fraction ) 
        model.solve_competition_problem(time=cal_time, initACh=initACh)
        Occ    = model.occ
        Rop    = model.peak_Ropen()

        if invivo_or_invitro == 'InVivo':
            res = model.twitch_height()
        elif invivo_or_invitro == 'InVitro':            
            res = model.peak_Ropen()

        # result = result.append({'[D]': d,
        #                         'Occ':Occ,
        #                         'Rop':Rop,
        #                         'res':res}, 
        #                        ignore_index=True) 

        result = pd.concat( [result, pd.DataFrame( [{'[D]': d,
                                'Occ':Occ,
                                'Rop':Rop,
                                'res':res}] ) ], 
                               ignore_index=True ) 

    if fitting != True: 
        return result        

    # フィッティングする場合には(C50,gamma)をフィッティング
    if fitting == True:
        KD1 = mdl_param['k_dissD1']/mdl_param['k_assocD1']
        KD2 = mdl_param['k_dissD2']/mdl_param['k_assocD2']
        init = [ np.log10(np.min([KD1, KD2])), 3] 
        (c50, gamma), cod = sigmoid_fitting(result['[D]'], 
                                            result['res'],
                                            init)
        if cod <  0.95:
            print(f'coeffieicnt of determination = {cod}')
    
        return (c50,gamma), cod, result
    

############################################################################
if __name__ == "__main__":

    ####################
    invivo_or_invitro = ['InVivo', 'InVitro'][1]  # select 0 or 1
    model_type = ['Cyclic', 'Reciprocal', 'BindingModel'][2] # select 0 or 1 or 2

    ####################    
    # パラメータ
    KD1 = 1.82*10**-8
    KD2 = 1.82*10**-8
    k_dissD = 10
    
    ARA50 = 7.18*10**-8*0.01
    gammaA = 10.25
    k_dissA  = 1.8*10**4
    k_assocA = 2.99*10**10
    k_dissA_ast  = k_dissA
    k_assocA_ast = k_assocA
    k_close = 4.44*10**5
    k_open  = 3.86*10**5
    
    # Competition-based Modelの作成
    parameters = {
        # kinetic parameters
        'k_dissA1' : k_dissA, #1.8*10**4*10,  #[1/s]
        'k_dissA2' : k_dissA, #1.8*10**4*10, #[1/s]
        'k_assocA1': k_assocA, #1.1*10**8*100, #[1/Ms]
        'k_assocA2': k_assocA, #1.1*10**8*100, #[1/Ms]
        'k_dissD1' : k_dissD,  #[1/s]
        'k_dissD2' : k_dissD,  #[1/s]
        'k_assocD1': k_dissD/KD1, #[1/Ms]
        'k_assocD2': k_dissD/KD2, #[1/Ms]
        'k_close'  : k_close, #1200*30, #[1/s]
        'k_open'   : k_open,  #50000, #[1/s]
        'k_dpls'   : 26,
        'k_dmns'   : 0.13,  
        'k_dissA_ast' : k_dissA_ast, #[1/s]
        'k_assocA_ast': k_assocA_ast, #[1/Ms]
        # other parameters
        'R_total'  : 7.75*(10**-5), #[M]
        'gamma'    : gammaA,
        'ARA50'    : ARA50, #[M] 
        } 
    

    (c50,gamma), cod, model \
        = concentration_effect_relationship(invivo_or_invitro, model_type,
                                            parameters,
                                            free_fraction=1.0,
                                            fitting=True)
    print('calculation completed')
    print(f'C50={c50:.3e}, gamma={gamma:.3f}')    
            
    
    # 濃度反応関係のプロット
    import matplotlib.pyplot as plt

    plt.plot(np.log10(model['[D]']), model['res'], 
             'rx', label = r'Twitch')
    
    plt.plot(np.log10(model['[D]']), 
             1 - model['[D]']**gamma / (model['[D]']**gamma + c50**gamma), 
             'g', label = 'Fitted')
   
    plt.plot(np.log10(model['[D]']), 1-model['Occ'], 
             'b', label = 'Vacancy')
   
    plt.plot(np.log10(model['[D]']), model['Rop']/np.max(model['Rop']), 
             'm', label = '$[ARA*]/[ARA*]_\mathrm{max}$')
   
    
    plt.xlabel('$log_{10}([D] / \mathrm{M})$',fontsize=13)
    plt.ylabel('Twitch Height',fontsize=13)
    plt.ylim(0.0,1.0)
    #plt.yticks(np.arange(0.95, 1.201, step=0.05))
    plt.tick_params(direction='in', top=True, right=True, 
                    labelbottom=True)
    plt.margins(0)
    plt.legend(loc='upper right', bbox_to_anchor=(0.9, 0.9), 
               fontsize=13 )
    plt.show()
    


==> simulation/modules/function.py <==
# This file is automatically generated: do not edit this. 
import numpy as np 
def func(t, x):
    dxdt = np.zeros_like(x)
    dxdt[0] = -2317.25*x[0]*(x[1] + x[4]) - 2317.25*x[0]*(x[2] + x[5]) - 4634.5*x[0]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0) - 12.0*x[0] + 18.0*x[1] + 18.0*x[2] + 36.0*x[3] + 18.0*x[7] + 18.0*x[8]
    dxdt[1] = -2317.25*x[0]*x[1] + 2317.25*x[0]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0) - 42.5824175824176*x[1]*x[9] - 18.0*x[1] + 18.0*x[3] + 0.01*x[8]
    dxdt[2] = -2317.25*x[0]*x[2] + 2317.25*x[0]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0) - 42.5824175824176*x[2]*x[9] - 18.0*x[2] + 18.0*x[3] + 0.01*x[7]
    dxdt[3] = 2317.25*x[0]*x[1] + 2317.25*x[0]*x[2] + 444.0*x[10] - 422.0*x[3]
    dxdt[4] = -2317.25*x[0]*x[4] - 42.5824175824176*x[4]*x[9] - 0.01*x[4] + 0.01*x[6] + 18.0*x[7] + 42.5824175824176*x[9]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0)
    dxdt[5] = -2317.25*x[0]*x[5] - 42.5824175824176*x[5]*x[9] - 0.01*x[5] + 0.01*x[6] + 18.0*x[8] + 42.5824175824176*x[9]*(-x[10] - x[11] - x[1] - x[2] - x[3] - x[4] - x[5] - x[6] - x[7] - x[8] + 1.0)
    dxdt[6] = 42.5824175824176*x[4]*x[9] + 42.5824175824176*x[5]*x[9] - 0.02*x[6]
    dxdt[7] = 2317.25*x[0]*x[4] + 42.5824175824176*x[2]*x[9] - 18.01*x[7]
    dxdt[8] = 2317.25*x[0]*x[5] + 42.5824175824176*x[1]*x[9] - 18.01*x[8]
    dxdt[9] = 0
    dxdt[10] = -444.026*x[10] + 0.00013*x[11] + 386.0*x[3]
    dxdt[11] = 0.026*x[10] - 0.00013*x[11]
    return dxdt


==> simulation/modules/model_bindingmdl.py <==
# -*- coding: utf-8 -*-
"""
"""
import numpy as np
import matplotlib.pyplot as plt

# パラメータを無次元化する際の基準量
R_base = 7.75*(10**-5) #[mol/L]
Tbase = 10**-3 #[ms]

class PostSynapticModel:
    """
    シナプス後のモデル
    :param kinet: 反応の速度定数(kinetics)を表すパラメータ
    :param pnt:  患者(patient)の特性を表すパラメータ
    """    
    def __init__(self, kinet=None, pnt=None):

        #反応の速度定数                
        if kinet:
            self.k_dissD1 = kinet['k_dissD1'] *Tbase
            self.k_dissD2 = kinet['k_dissD2'] *Tbase
            self.k_assocD1= kinet['k_assocD1'] *R_base*Tbase
            self.k_assocD2= kinet['k_assocD2'] *R_base*Tbase

        # 患者の個人差に関わるパラメータ
        if pnt:
            self.R_total = pnt['R_total'] / R_base
            self.gamma = pnt['gamma']
            self.ARA50 = pnt['ARA50'] / R_base

    def set_steady_state(self, consD):
        """
        与えられた筋弛緩薬濃度の下での定常状態を計算します. 引数consDに単位 M での数値を与えてください. 
        """
        # 与えられた筋弛緩薬濃度を単位化
        consD = consD / R_base
        
        # 定常状態における濃度を計算
        KD1 = self.k_dissD1/self.k_assocD1
        KD2 = self.k_dissD2/self.k_assocD2

        self.occ = 1- KD1*KD2/(KD1*KD2+KD1*consD+KD2*consD+consD*consD)
        
    def solve_competition_problem(self, time, initACh):
        pass
            
    def peak_Ropen(self):
        """
        ARAの濃度のピーク値を取得します
        """        
        return 1-self.occ

    def twitch_height(self):
        """
        Twitchの高さを計算します
        """
        gamma = self.gamma
        ARA50 = self.ARA50       
        peakARA = self.peak_Ropen() * R_base
        twitch = np.power(peakARA, gamma) / (np.power(peakARA, gamma)+ np.power(ARA50, gamma))
        return twitch
    
    def final_value(self):
        """
        最終の値を取得します
        """
        last = self.ivp.get_lastvalue_bydict()
        return last


##################################################################
if __name__ == "__main__":

    # モデルを作成
    kinetics = {'k_dissA1' : 1.80*(10**4),  #[1/s]
                'k_dissA2' : 1.80*(10**4), #[1/s]
                'k_assocA1': 5.0*(10**10), #[1/Ms]
                'k_assocA2': 5.0*(10**10), #[1/Ms]
                'k_dissD1' : 4*10,  #[1/s]
                'k_dissD2' : 4*10,  #[1/s]
                'k_assocD1': 4.0*(10**6), #[1/Ms]
                'k_assocD2': 4.0*(10**8), #[1/Ms]
                'k_hydrol' : 12000, # 12000, #[1/s]
                'k_close'  : 317000,#24800, #[1/s]
                'k_open'   : 337000, #[1/s]
                'k_dpls'   : 26, #26,
                'k_dmns'   : 0.13,
                'k_dissA_ast' : 1.8*(10**4), #[1/s]
                'k_assocA_ast': 1.8*(10**10), #[1/Ms]
                }
    patient =  {'R_total'  : 7.75*(10**-5), #[M]
                'gamma'    : 4.167,  #4.732,
                'ARA50'    : 1.45*(10**-9),  #9.524*(10**-9), #[M]
                } 
    post_syn = PostSynapticModel(kinet=kinetics, pnt=patient)

    # 筋弛緩薬の結合
    consD  =  3 *(10**-7)  #[M]
    post_syn.set_steady_state(consD)

    # ACh放出後の計算
    initACh= 7.75*(10**-6) #[M]
    sol = post_syn.solve_competition_problem(time=100, initACh=initACh)
    rocc = post_syn.occ
    twitch = post_syn.twitch_height()
    
    # 結果の表示
    print(f'occupancy = {rocc}')
    print(f'twitch = {twitch}')



==> simulation/modules/model_cyclic.py <==
# -*- coding: utf-8 -*-
"""
シナプス後AChR, AChおよび筋弛緩薬の競合シミュレーション
(ARAopen(ARA*)の追加後のモデル)
"""
import sympy as sym
import numpy as np
import matplotlib.pyplot as plt

import sys
ui_for_scipy_path = r"C:\Users\hoshino\Documents\Python Scripts\ui_for_scipy"
if not ui_for_scipy_path in sys.path:
    sys.path.append(ui_for_scipy_path)
from ui_for_scipy import InitialValueProb


#変数
t = sym.Symbol('t')
A = sym.Symbol('A')
ARO, ORA = sym.symbols('ARO, ORA')
ARA = sym.symbols('ARA')
DRO, ORD = sym.symbols('DRO, ORD')
DRD = sym.symbols('DRD')
DRA, ARD    = sym.symbols('DRA, ARD')
ARAopen,Rdec  = sym.symbols('ARAopen, Rdec')
AROopen, ORAopen = sym.symbols('AROopen, ORAopen')
D = sym.Symbol('D')

# パラメータを無次元化する際の基準量
R_base = 7.75*(10**-5) #[mol/L]
Tbase = 10**-3 #[ms]

class PostSynapticModel:
    """
    シナプス後のモデル
    :param kinet: 反応の速度定数(kinetics)を表すパラメータ
    :param pnt:  患者(patient)の特性を表すパラメータ
    """    
    def __init__(self, kinet=None, pnt=None):

        #反応の速度定数                
        if kinet:
            self.k_dissA1 = kinet['k_dissA1'] *Tbase 
            self.k_dissA2 = kinet['k_dissA2'] *Tbase 
            self.k_assocA1= kinet['k_assocA1'] *R_base*Tbase
            self.k_assocA2= kinet['k_assocA2'] *R_base*Tbase
            self.k_dissD1 = kinet['k_dissD1'] *Tbase
            self.k_dissD2 = kinet['k_dissD2'] *Tbase
            self.k_assocD1= kinet['k_assocD1'] *R_base*Tbase
            self.k_assocD2= kinet['k_assocD2'] *R_base*Tbase
            self.k_hydrol = kinet['k_hydrol'] *Tbase
            self.k_close = kinet['k_close']*Tbase
            self.k_open  = kinet['k_open']*Tbase
            self.k_dpls = kinet['k_dpls']*Tbase
            self.k_dmns = kinet['k_dmns']*Tbase
            self.k_dissA_ast  = kinet['k_dissA_ast'] *Tbase 
            self.k_assocA_ast = kinet['k_assocA_ast'] *R_base*Tbase

        # 患者の個人差に関わるパラメータ
        if pnt:
            self.R_total = pnt['R_total'] / R_base
            self.gamma = pnt['gamma']
            self.ARA50 = pnt['ARA50'] / R_base
        
        self._formulate_ODE()

    def set_patient_dependent_params(self,pnt):
        
        self.R_total = pnt['R_total'] / R_base
        self.gamma = pnt['gamma']
        self.ARA50 = pnt['ARA50'] / R_base
        self._formulate_ODE()        
        

    def _formulate_ODE(self):
        
        # パラメータの設定
        R_total  = self.R_total
        k_dissA1 = self.k_dissA1
        k_dissA2 = self.k_dissA2
        k_assocA1= self.k_assocA1
        k_assocA2= self.k_assocA2
        k_dissD1 = self.k_dissD1
        k_dissD2 = self.k_dissD2
        k_assocD1= self.k_assocD1
        k_assocD2= self.k_assocD2
        k_hydrol = self.k_hydrol
        k_open    = self.k_open
        k_close   = self.k_close
        k_dpls   = self.k_dpls
        k_dmns   = self.k_dmns
        k_dissA_ast   = self.k_dissA_ast
        k_assocA_ast  = self.k_assocA_ast
        
        ORO = R_total - (ARO+ORA+ARA+DRO+ORD+DRD+ARD+DRA+ARAopen+AROopen+ORAopen+Rdec)
        dxdt = {A: k_dissA1*(ARA+ARO+ARD) + k_dissA2*(ARA+ORA+DRA) - k_hydrol*A \
                   - (k_assocA1+k_assocA2)*A*ORO - k_assocA1*A*(ORA+ORD) - k_assocA2*A*(ARO+DRO) \
                   + k_dissA_ast*ARAopen - k_assocA_ast*A*ORAopen \
                   + k_dissA_ast*ARAopen - k_assocA_ast*A*AROopen,
                ARO: k_assocA1*A*ORO + k_dissA2*ARA + k_dissD2*ARD \
                    - k_dissA1*ARO - k_assocA2*A*ARO - k_assocD2*D*ARO \
                    + k_close*AROopen, 
                ORA: k_assocA2*A*ORO + k_dissA1*ARA + k_dissD1*DRA \
                    - k_dissA2*ORA - k_assocA1*A*ORA - k_assocD1*D*ORA \
                    + k_close*ORAopen, 
                ARA: k_assocA1*A*ORA + k_assocA2*A*ARO - (k_dissA1+k_dissA2)*ARA \
                    - k_open*ARA, 
                DRO: k_assocD1*D*ORO + k_dissA2*DRA + k_dissD2*DRD \
                    - k_dissD1*DRO - k_assocA2*A*DRO - k_assocD2*D*DRO, 
                ORD: k_assocD2*D*ORO + k_dissA1*ARD + k_dissD1*DRD \
                    - k_dissD2*ORD - k_assocA1*A*ORD - k_assocD1*D*ORD, 
                DRD: k_assocD1*D*ORD + k_assocD2*D*DRO - (k_dissD1+k_dissD2)*DRD, 
                ARD: k_assocA1*A*ORD + k_assocD2*D*ARO - (k_dissA1+k_dissD2)*ARD, 
                DRA: k_assocD1*D*ORA + k_assocA2*A*DRO - (k_dissD1+k_dissA2)*DRA,
                D  : 0,
                ARAopen: k_open*ARA \
                     -k_dissA_ast*ARAopen +k_assocA_ast*A*ORAopen \
                     -k_dissA_ast*ARAopen +k_assocA_ast*A*AROopen \
                     + k_dmns*Rdec  - k_dpls*ARAopen,
                AROopen: k_dissA_ast*ARAopen -k_assocA_ast*A*AROopen -k_close*AROopen,
                ORAopen: k_dissA_ast*ARAopen -k_assocA_ast*A*ORAopen -k_close*ORAopen,
                Rdec : -k_dmns*Rdec  + k_dpls*ARAopen
                }                
        
        self.ivp = InitialValueProb((A, ARO, ORA, ARA, DRO, ORD, DRD, DRA, ARD, D, ARAopen, AROopen, ORAopen, Rdec), t)
        self.ivp.set_derivative(dxdt)

    def set_steady_state(self, consD):
        """
        与えられた筋弛緩薬濃度の下での定常状態を計算します. 引数consDに単位 M での数値を与えてください. 
        """
        # 与えられた筋弛緩薬濃度を単位化
        consD = consD / R_base
        
        # 定常状態における濃度を計算
        K_A1 = self.k_dissA1/self.k_assocA1
        K_A2 = self.k_dissA2/self.k_assocA2
        K_D1 = self.k_dissD1/self.k_assocD1
        K_D2 = self.k_dissD2/self.k_assocD2
        common_denom = (consD*K_A1 + K_D1*K_A1)*(consD*K_A2 + K_D2*K_A2)

        # 初期値の計算                    
        self.init = {A:  0, 
                    ARO: 0,
                    ORA: 0,
                    ARA: 0, 
                    DRO: self.R_total*consD*K_A1*K_A2*K_D2/common_denom,
                    ORD: self.R_total*consD*K_A1*K_A2*K_D1/common_denom,
                    DRD: self.R_total*(consD**2)*K_A1*K_A2/common_denom,
                    ARD: 0,
                    DRA: 0,
                    D:   consD,
                    ARAopen:0,
                    ORAopen: 0,
                    AROopen: 0,
                    Rdec:0,
                    }
        self.occ = self.init[DRO] + self.init[ORD] + self.init[DRD]
        
    def solve_competition_problem(self, time, initACh):
        """
        シナプス後受容体でのAChとNMBの競合を表すODEを解いて結果をself.solutionに格納します
        """
        # 初期値の設定(ACh放出直後の状況を再現)
        self.init[A] = initACh / R_base
        self.ivp.set_initial_value(self.init)
        # 微分方程式の計算(ACh放出後の競合の様子をシミュレーション)
        self.ivp.set_time_span(0,time)
        self.solution = self.ivp.get_solution(method='LSODA') #max_stepは最大値を正確に得るために設定
        #self.solution = self.ivp.get_solution(max_step=0.01) #max_stepは最大値を正確に得るために設定
        # シミュレーション結果の出力
        return self.solution
        
    def peak_Ropen(self):
        """
        ARAの濃度のピーク値を取得します
        """
        ARA_timecourse = self.ivp.get_timecourse(ARAopen)
        ARO_timecourse = self.ivp.get_timecourse(AROopen)
        ORA_timecourse = self.ivp.get_timecourse(ORAopen)
        timecourse = ARA_timecourse+ARO_timecourse+ORA_timecourse       
        if isinstance(timecourse, np.ndarray):
            peak = timecourse.max()
        else:
            raise TypeError("対象の時系列データがndarrayで与えられていません")
        
        return peak

    def twitch_height(self):
        """
        Twitchの高さを計算します
        """
        gamma = self.gamma
        ARA50 = self.ARA50       
        peakARA = self.peak_Ropen() 
        twitch = np.power(peakARA, gamma) / (np.power(peakARA, gamma)+ np.power(ARA50, gamma))
        return twitch
    
    def final_value(self):
        """
        最終の値を取得します
        """
        last = self.ivp.get_lastvalue_bydict()
        return last


def estimate_ara50_gamma(model, occ50, Twmax, initACh):
    
    if isinstance(model, PostSynapticModel):
        R_total = model.R_total
        K_A1 = model.k_dissA1/model.k_assocA1
        K_A2 = model.k_dissA2/model.k_assocA2
        K_D1 = model.k_dissD1/model.k_assocD1
        K_D2 = model.k_dissD2/model.k_assocD2
    
    # まず, 占拠率がocc50となる濃度Dnmb50を求める
    def func(consD):
        
        common_denom = (consD*K_A1 + K_D1*K_A1)*(consD*K_A2 + K_D2*K_A2)
        DRO = R_total*consD*K_A1*K_A2*K_D2/common_denom
        ORD = R_total*consD*K_A1*K_A2*K_D1/common_denom
        DRD = R_total*(consD**2)*K_A1*K_A2/common_denom
        occ = DRO + ORD + DRD
        return occ - occ50
    
    from scipy.optimize import root    
    Dnmb50 = root(func, [0]).x[0] * R_base

    # この濃度下でのARAのピーク値を計算
    model.set_steady_state(Dnmb50)
    model.solve_competition_problem(time=5, initACh=initACh)
    ARA50 = model.peak_Ropen() * R_base    
    #print(ARA50)

    #　ARAmaxを用いてgammaを計算
    model.set_steady_state(0)
    model.solve_competition_problem(time=5, initACh=initACh)
    ARAmax = model.peak_Ropen() * R_base    
    gamma_A = - np.log((1-Twmax)/Twmax)/np.log(ARAmax/ARA50)
    #print(gamma_A)
    
    return ARA50, gamma_A

    

##################################################################
if __name__ == "__main__":

    # モデルを作成
    kinetics = {'k_dissA1' : 1.80*(10**4),  #[1/s]
                'k_dissA2' : 1.80*(10**4), #[1/s]
                'k_assocA1': 5.0*(10**10), #[1/Ms]
                'k_assocA2': 5.0*(10**10), #[1/Ms]
                'k_dissD1' : 4*10,  #[1/s]
                'k_dissD2' : 4*10,  #[1/s]
                'k_assocD1': 4.0*(10**6)*2*10, #[1/Ms]
                'k_assocD2': 4.0*(10**8)*2*10, #[1/Ms]
                'k_hydrol' : 12000, # 12000, #[1/s]
                'k_close'  : 317000,#24800, #[1/s]
                'k_open'   : 337000, #[1/s]
                'k_dpls'   : 26, #26,
                'k_dmns'   : 0.13,
                'k_dissA_ast' : 1.8*(10**4), #[1/s]
                'k_assocA_ast': 1.8*(10**10), #[1/Ms]
                }
    patient =  {'R_total'  : 7.75*(10**-5), #[M]
                'gamma'    : 4.167,  #4.732,
                'ARA50'    : 1.45*(10**-9),  #9.524*(10**-9), #[M]
                } 
    post_syn = PostSynapticModel(kinet=kinetics, pnt=patient)

    # 筋弛緩薬の結合
    consD  =  0 *(10**-6)  #[M]
    post_syn.set_steady_state(consD)

    # ACh放出後の計算
    initACh= 7.75*(10**-6) #[M]
    sol = post_syn.solve_competition_problem(time=100, initACh=initACh)
    twitch = post_syn.twitch_height()
    
    # 結果の表示
    print(f'initial cond = \n{post_syn.init}')    
    print(f'twitch = {twitch}')

    # グラフのプロット
    def write_graph(sol, filename):
        plt.clf()
        plt.plot(sol.t, sol.y[0], label='Free ACh', ls='--', lw=3, c='b')
        #plt.plot(sol.t, sol.y[1], label='ARO', ls='-', lw=3, c='r')
        #plt.plot(sol.t, sol.y[2], label='ORA', ls='--', lw=3, c='r')
        plt.plot(sol.t, sol.y[3], label='ARA', ls=':', lw=3, c='k')
        #plt.plot(sol.t, sol.y[4], label='ORO', ls='-', lw=3, c='c')
        #plt.plot(sol.t, sol.y[5], label='DRO', ls='--', lw=3, c='c')
        #plt.plot(sol.t, sol.y[6], label='DRD', ls=':', lw=3, c='c')
        #plt.plot(sol.t, sol.y[7], label='ARD', ls='--', lw=3, c='m')
        #plt.plot(sol.t, sol.y[8], label='DRA', ls='-', lw=3, c='m')
        plt.plot(sol.t, (sol.y[10]+sol.y[11]+sol.y[12])*300, label='R*', ls='-', lw=3, c='k')
        #plt.plot(sol.t, sol.y[10]*100, label='ARAopen', ls='-', lw=3, c='c')
        # plt.plot(sol.t, sol.y[11], label='AROopen', ls='-', lw=3, c='m')
        # plt.plot(sol.t, sol.y[12], label='ORAopen', ls='-', lw=3, c='y')

    
        plt.legend(loc='upper right', fontsize=15)
        plt.margins(0)
        plt.xlabel('Time / ms', fontsize=15)
        plt.ylabel('Fraction of AChR',fontsize=15)
        #plt.xlim(0,0.01)
        plt.ylim(0,1)
        plt.xticks(fontsize=15)
        plt.yticks(fontsize=15)
        plt.tick_params(direction='inout', width=1, length=8)
        #plt.savefig(filename)

    write_graph(sol, "temp")
    
    ARA50, gamma = estimate_ara50_gamma(model=post_syn, 
                                        occ50=0.875, 
                                        Twmax=0.9995,
                                        initACh=7.75*10**-6)
    print(f'Assumed ARA50={ARA50:.3e}')
    print(f'Assume gamma={gamma:.3f}')
    
    
    

==> simulation/modules/model_reciprocal.py <==
# -*- coding: utf-8 -*-
"""
シナプス後AChR, AChおよび筋弛緩薬の競合シミュレーション
(Ropen(ARA*)の追加後のモデル)
"""
import sympy as sym
import numpy as np
import matplotlib.pyplot as plt

import sys
ui_for_scipy_path = r"C:\Users\hoshino\Documents\Python Scripts\ui_for_scipy"
if not ui_for_scipy_path in sys.path:
    sys.path.append(ui_for_scipy_path)
from ui_for_scipy import InitialValueProb

#変数
t = sym.Symbol('t')
A = sym.Symbol('A')
ARO, ORA = sym.symbols('ARO, ORA')
ARA = sym.symbols('ARA')
DRO, ORD = sym.symbols('DRO, ORD')
DRD = sym.symbols('DRD')
DRA, ARD    = sym.symbols('DRA, ARD')
Ropen,Rdec  = sym.symbols('Ropen, Rdec')
D = sym.Symbol('D')

# パラメータを無次元化する際の基準量
R_base = 7.75*(10**-5) #[mol/L]
Tbase = 10**-3 #[ms]

class PostSynapticModel:
    """
    シナプス後のモデル
    :param kinet: 反応の速度定数(kinetics)を表すパラメータ
    :param pnt:  患者(patient)の特性を表すパラメータ
    """    
    def __init__(self, kinet=None, pnt=None):

        #反応の速度定数                
        if kinet:
            self.k_dissA1 = kinet['k_dissA1'] *Tbase 
            self.k_dissA2 = kinet['k_dissA2'] *Tbase 
            self.k_assocA1= kinet['k_assocA1'] *R_base*Tbase
            self.k_assocA2= kinet['k_assocA2'] *R_base*Tbase
            self.k_dissD1 = kinet['k_dissD1'] *Tbase
            self.k_dissD2 = kinet['k_dissD2'] *Tbase
            self.k_assocD1= kinet['k_assocD1'] *R_base*Tbase
            self.k_assocD2= kinet['k_assocD2'] *R_base*Tbase
            self.k_hydrol = kinet['k_hydrol'] *Tbase
            self.k_close = kinet['k_close']*Tbase
            self.k_open = kinet['k_open']*Tbase
            self.k_dpls = kinet['k_dpls']*Tbase
            self.k_dmns = kinet['k_dmns']*Tbase

        # 患者の個人差に関わるパラメータ
        if pnt:
            self.R_total = pnt['R_total'] / R_base
            self.gamma = pnt['gamma']
            self.ARA50 = pnt['ARA50'] / R_base
        
        self._formulate_ODE()

    def set_patient_dependent_params(self,pnt):
        
        self.R_total = pnt['R_total'] / R_base
        self.gamma = pnt['gamma']
        self.ARA50 = pnt['ARA50'] / R_base
        self._formulate_ODE()        
        

    def _formulate_ODE(self):
        
        # パラメータの設定
        R_total  = self.R_total
        k_dissA1 = self.k_dissA1
        k_dissA2 = self.k_dissA2
        k_assocA1= self.k_assocA1
        k_assocA2= self.k_assocA2
        k_dissD1 = self.k_dissD1
        k_dissD2 = self.k_dissD2
        k_assocD1= self.k_assocD1
        k_assocD2= self.k_assocD2
        k_hydrol = self.k_hydrol
        alpha    = self.k_close
        beta     = self.k_open
        k_dpls   = self.k_dpls
        k_dmns   = self.k_dmns

        ORO = R_total - (ARO+ORA+ARA+DRO+ORD+DRD+ARD+DRA+Ropen+Rdec)
        dxdt = {A: k_dissA1*(ARA+ARO+ARD) + k_dissA2*(ARA+ORA+DRA) - k_hydrol*A \
                    - (k_assocA1+k_assocA2)*A*ORO - k_assocA1*A*(ORA+ORD) - k_assocA2*A*(ARO+DRO),
                ARO: k_assocA1*A*ORO + k_dissA2*ARA + k_dissD2*ARD \
                    - k_dissA1*ARO - k_assocA2*A*ARO - k_assocD2*D*ARO, 
                ORA: k_assocA2*A*ORO + k_dissA1*ARA + k_dissD1*DRA \
                    - k_dissA2*ORA - k_assocA1*A*ORA - k_assocD1*D*ORA, 
                ARA: k_assocA1*A*ORA + k_assocA2*A*ARO - (k_dissA1+k_dissA2)*ARA \
                    - beta*ARA + alpha*Ropen, 
                DRO: k_assocD1*D*ORO + k_dissA2*DRA + k_dissD2*DRD \
                    - k_dissD1*DRO - k_assocA2*A*DRO - k_assocD2*D*DRO, 
                ORD: k_assocD2*D*ORO + k_dissA1*ARD + k_dissD1*DRD \
                    - k_dissD2*ORD - k_assocA1*A*ORD - k_assocD1*D*ORD, 
                DRD: k_assocD1*D*ORD + k_assocD2*D*DRO - (k_dissD1+k_dissD2)*DRD, 
                ARD: k_assocA1*A*ORD + k_assocD2*D*ARO - (k_dissA1+k_dissD2)*ARD, 
                DRA: k_assocD1*D*ORA + k_assocA2*A*DRO - (k_dissD1+k_dissA2)*DRA,
                D  : 0,
                Ropen: -alpha*Ropen + beta*ARA + k_dmns*Rdec  - k_dpls*Ropen,
                Rdec : -k_dmns*Rdec  + k_dpls*Ropen
                }                
        
        self.ivp = InitialValueProb((A, ARO, ORA, ARA, DRO, ORD, DRD, DRA, ARD, D, Ropen, Rdec), t)
        self.ivp.set_derivative(dxdt)

    def set_steady_state(self, consD):
        """
        与えられた筋弛緩薬濃度の下での定常状態を計算します. 引数consDに単位 M での数値を与えてください. 
        """
        # 与えられた筋弛緩薬濃度を単位化
        consD = consD / R_base
        
        # 定常状態における濃度を計算
        K_A1 = self.k_dissA1/self.k_assocA1
        K_A2 = self.k_dissA2/self.k_assocA2
        K_D1 = self.k_dissD1/self.k_assocD1
        K_D2 = self.k_dissD2/self.k_assocD2
        common_denom = (consD*K_A1 + K_D1*K_A1)*(consD*K_A2 + K_D2*K_A2)

        # 初期値の計算                    
        self.init = {A:  0, 
                    ARO: 0,
                    ORA: 0,
                    ARA: 0, 
                    DRO: self.R_total*consD*K_A1*K_A2*K_D2/common_denom,
                    ORD: self.R_total*consD*K_A1*K_A2*K_D1/common_denom,
                    DRD: self.R_total*(consD**2)*K_A1*K_A2/common_denom,
                    ARD: 0,
                    DRA: 0,
                    D:   consD,
                    Ropen:0,
                    Rdec:0,
                    }
        self.occ = self.init[DRO] + self.init[ORD] + self.init[DRD]
        
    def solve_competition_problem(self, time, initACh):
        """
        シナプス後受容体でのAChとNMBの競合を表すODEを解いて結果をself.solutionに格納します
        """
        # 初期値の設定(ACh放出直後の状況を再現)
        self.init[A] = initACh / R_base
        self.ivp.set_initial_value(self.init)
        # 微分方程式の計算(ACh放出後の競合の様子をシミュレーション)
        self.ivp.set_time_span(0,time)
        self.solution = self.ivp.get_solution(method='LSODA') #max_stepは最大値を正確に得るために設定
        #self.solution = self.ivp.get_solution(max_step=0.01) #max_stepは最大値を正確に得るために設定
        # シミュレーション結果の出力
        return self.solution
        
    def peak_ARA(self):
        """
        ARAの濃度のピーク値を取得します
        """
        timecourse = self.ivp.get_timecourse(ARA)        
        if isinstance(timecourse, np.ndarray):
            peak = timecourse.max()
        else:
            raise TypeError("対象の時系列データがndarrayで与えられていません")
        
        return peak

    def peak_Ropen(self):
        """
        ARAの濃度のピーク値を取得します
        """
        timecourse = self.ivp.get_timecourse(Ropen)        
        if isinstance(timecourse, np.ndarray):
            peak = timecourse.max()
        else:
            raise TypeError("対象の時系列データがndarrayで与えられていません")
        
        return peak

    def twitch_height(self):
        """
        Twitchの高さを計算します
        """
        gamma = self.gamma
        ARA50 = self.ARA50       
        peakARA = self.peak_Ropen() # ARA → Ropen
        twitch = np.power(peakARA, gamma) / (np.power(peakARA, gamma)+ np.power(ARA50, gamma))
        return twitch
    
    def final_value(self):
        """
        最終の値を取得します
        """
        last = self.ivp.get_lastvalue_bydict()
        return last


def estimate_ara50_gamma(model, occ50, Twmax, initACh):
    
    if isinstance(model, PostSynapticModel):
        R_total = model.R_total
        K_A1 = model.k_dissA1/model.k_assocA1
        K_A2 = model.k_dissA2/model.k_assocA2
        K_D1 = model.k_dissD1/model.k_assocD1
        K_D2 = model.k_dissD2/model.k_assocD2
    
    # まず, 占拠率がocc50となる濃度Dnmb50を求める
    def func(consD):
        
        common_denom = (consD*K_A1 + K_D1*K_A1)*(consD*K_A2 + K_D2*K_A2)
        DRO = R_total*consD*K_A1*K_A2*K_D2/common_denom
        ORD = R_total*consD*K_A1*K_A2*K_D1/common_denom
        DRD = R_total*(consD**2)*K_A1*K_A2/common_denom
        occ = DRO + ORD + DRD
        return occ - occ50
    
    from scipy.optimize import root    
    Dnmb50 = root(func, [0]).x[0] * R_base

    # この濃度下でのARAのピーク値を計算
    model.set_steady_state(Dnmb50)
    model.solve_competition_problem(time=5, initACh=initACh)
    ARA50 = model.peak_ARA() * R_base    
    #print(ARA50)

    #　ARAmaxを用いてgammaを計算
    model.set_steady_state(0)
    model.solve_competition_problem(time=5, initACh=initACh)
    ARAmax = model.peak_ARA() * R_base    
    gamma_A = - np.log((1-Twmax)/Twmax)/np.log(ARAmax/ARA50)
    #print(gamma_A)
    
    return ARA50, gamma_A

    

##################################################################
if __name__ == "__main__":

    # モデルを作成
    kinetics = {'k_dissA1' : 1.8*(10**4),  #[1/s]
                'k_dissA2' : 1.8*(10**4), #[1/s]
                'k_assocA1': 1.1*(10**10), #[1/Ms]
                'k_assocA2': 1.1*(10**10), #[1/Ms]
                'k_dissD1' : 4*10,  #[1/s]
                'k_dissD2' : 4*10,  #[1/s]
                'k_assocD1': 4.0*(10**6)*2*10, #[1/Ms]
                'k_assocD2': 4.0*(10**8)*2*10, #[1/Ms]
                'k_hydrol' : 12000*100, # 12000, #[1/s]
                'k_close'    : 1200, #[1/s]
                'k_open'     : 50000, #[1/s]
                'k_dpls'   : 26,
                'k_dmns'   : 0.13,
                }
    patient =  {'R_total'  : 7.75*(10**-5), #[M]
                'gamma'    : 4.167,  #4.732,
                'ARA50'    : 1.45*(10**-9),  #9.524*(10**-9), #[M]
                } 
    post_syn = PostSynapticModel(kinet=kinetics, pnt=patient)

    # 筋弛緩薬の結合
    consD  =  0 *(10**-6)  #[M]
    post_syn.set_steady_state(consD)

    # ACh放出後の計算
    initACh= 7.75*(10**-6) #[M]
    sol = post_syn.solve_competition_problem(time=15, initACh=initACh)
    twitch = post_syn.twitch_height()
    
    # 結果の表示
    print(f'initial cond = \n{post_syn.init}')    
    print(f'twitch = {twitch}')

    # グラフのプロット
    def write_graph(sol, filename):
        plt.clf()
        plt.plot(sol.t, sol.y[0]*10, label='Free ACh', ls='--', lw=3, c='b')
        plt.plot(sol.t, sol.y[1], label='ARO', ls='-', lw=3, c='r')
        plt.plot(sol.t, sol.y[2], label='ORA', ls='--', lw=3, c='r')
        plt.plot(sol.t, sol.y[3], label='ARA', ls=':', lw=3, c='k')
        plt.plot(sol.t, sol.y[4], label='ORO', ls='-', lw=3, c='c')
        plt.plot(sol.t, sol.y[5], label='DRO', ls='--', lw=3, c='c')
        plt.plot(sol.t, sol.y[6], label='DRD', ls=':', lw=3, c='c')
        plt.plot(sol.t, sol.y[7], label='ARD', ls='--', lw=3, c='m')
        plt.plot(sol.t, sol.y[8], label='DRA', ls='-', lw=3, c='m')
        plt.plot(sol.t, sol.y[10]*100, label='R*', ls='-', lw=3, c='k')

    
        plt.legend(loc='upper right', fontsize=15)
        plt.margins(0)
        plt.xlabel('Time / ms', fontsize=15)
        plt.ylabel('Fraction of AChR',fontsize=15)
        #plt.xlim(0,0.01)
        plt.ylim(0,1)
        plt.xticks(fontsize=15)
        plt.yticks(fontsize=15)
        plt.tick_params(direction='inout', width=1, length=8)
        #plt.savefig(filename)

    write_graph(sol, "temp")
    
    ARA50, gamma = estimate_ara50_gamma(model=post_syn, 
                                        occ50=0.875, 
                                        Twmax=0.9995,
                                        initACh=7.75*10**-6)
    print(f'Assumed ARA50={ARA50:.3e}')
    print(f'Assume gamma={gamma:.3f}')
    
    
    

==> simulation/modules/utility_tools.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Jun  9 17:16:12 2021

@author: hoshino
"""
import numpy as np
from scipy.optimize import least_squares

def sigmoid_fitting(concentration, effect, init, fitted_model=False):
    """
    Least Squeresにより濃度反応関係のデータからPDモデルパラメータを決定します
    
    Args:
        concentraion (list): フィッティングに使う濃度データ
        effect (list): フィッティングに使う反応のデータ
        init: (log10(EC50) と gamma の初期推定値

    Returns:
        (EC50, gamma): フィッティング結果
        cod: Coefficient of determination
    """        

    # Residuals を計算する関数
    # (x: パラメータ, t: 独立変数, y:縦続変数)
    def residu(x, t, y):

        D = t
        ec50  = 10**x[0]
        gamma = x[1]
        yy = 1 - ( D**gamma / ( D**gamma + ec50**gamma ) )
        
        return yy-y

    # Least Squeresによるパラメータ同定
    res_lsq = least_squares(residu, init, 
                            args=(concentration, effect)) 
    
    # 結果の取り出し
    ec50  = 10**res_lsq['x'][0]
    gamma = res_lsq['x'][1]
    residuals   = res_lsq['fun']
    cod = 1 - np.sum(residuals**2) / np.sum( (effect - np.mean(effect))**2)

    if fitted_model == False:
        return [ec50,gamma], cod

    else:
        D = concentration
        model = 1 - D**gamma/( D**gamma + ec50**gamma )
        return [ec50,gamma], cod, model
    


##################################################################
if __name__ == "__main__":
    
    D = 10**np.linspace(-10, -5, 101) # 濃度反応関係を計算する際の濃度刻み
    
    KD1 = 1.0*10**-8; KD2 = 1.0*10**-8
    model = KD1*KD2/(KD1*KD2+KD1*D+KD2*D+D*D)

    # # IC50とnHのフィッティング
    init = [ np.amin(np.log10([KD1,KD2])), 2] 
    (ec50, gamma), cod, fitted = sigmoid_fitting(D, model, init, fitted_model=True)
    print(f'EC50 = {ec50:.3e}, gamma = {gamma:.3f}')
    print(f'coeffieicnt of determination = {cod}')
    
    fitted = 1 - D**gamma/( D**gamma + ec50**gamma )
        
    def plot_graph():
    
        import matplotlib.pyplot as plt
        
        plt.plot(np.log10(D), model, 'r', label='data')
        plt.plot(np.log10(D), fitted, 'b', label='fitted')
    
        plt.xlabel('$D$',fontsize=15)
        plt.ylabel('$I$',fontsize=15)
        #plt.ylim(0.3,1.1)
        #plt.yticks(np.arange(0, 1.1, step=0.5))
        plt.tick_params(direction='in', top=True, right=True, labelbottom=True)
        plt.margins(0)
    
        plt.legend(loc='upper right', bbox_to_anchor=(0.95,1.04), #凡例の位置
                frameon=False, #凡例の囲みは不必要
                fontsize=10, #凡例のフォントサイズ
                ncol=1, labelspacing=0.2 #凡例の並び方
                )
    
        plt.show()
    
    plot_graph()

